Suppression of baryon diffusion and transport in a baryon rich strongly coupled quark-gluon plasma

Five dimensional black hole solutions that describe the QCD crossover transition seen in $(2+1)$-flavor lattice QCD calculations at zero and nonzero baryon densities are used to obtain predictions for the baryon susceptibility, baryon conductivity, baryon diffusion constant, and thermal conductivity of the strongly coupled quark-gluon plasma in the range of temperatures $130\,\textrm{MeV}\le T\le 300\,\textrm{MeV}$ and baryon chemical potentials $0\le \mu_B \le 400\,\textrm{MeV}$. Diffusive transport is predicted to be suppressed in this region of the QCD phase diagram, which is consistent with the existence of a critical end point at larger baryon densities. We also calculate the fourth-order baryon susceptibility at zero baryon chemical potential and find quantitative agreement with recent lattice results. The baryon transport coefficients computed in this paper can be readily implemented in state-of-the-art hydrodynamic codes used to investigate the dense QGP currently produced at RHIC's low energy beam scan.

==> anc/tabulated_data_baryon_DC_conductivity.txt <==
By Romulo Rougemont, Jorge Noronha, and Jacquelyn Noronha-Hostler --- IF-USP/2015


-----------------------------------------------------
BARYON DC CONDUCTIVITY FROM THE EMD HOLOGRAPHIC MODEL
-----------------------------------------------------


Comment: If you use the data below, besides citing the letter that accompanies this file, please also cite the following paper: 

http://arxiv.org/abs/1507.06556

since the baryon conductivity results shown below were computed using the EMD model in the reference mentioned above.



T: temperature in MeV
mu: baryon chemical potential in MeV
sigma: baryon DC conductivity in MeV


T[Mev]  mu[MeV] sigma[MeV]

100	0	0.0469648
105	0	0.0609856
110	0	0.0796504
115	0	0.104843
120	0	0.139184
125	0	0.186755
130	0	0.253376
135	0	0.347514
140	0	0.480702
145	0	0.666606
150	0	0.917933
155	0	1.2413
160	0	1.63324
165	0	2.08232
170	0	2.57382
175	0	3.09369
180	0	3.63043
185	0	4.17544
190	0	4.72234
195	0	5.26665
200	0	5.80513
205	0	6.33533
210	0	6.85625
215	0	7.36634
220	0	7.86543
225	0	8.35337
230	0	8.82942
235	0	9.29442
240	0	9.74867
245	0	10.1911
250	0	10.6235
255	0	11.0462
260	0	11.4593
265	0	11.8627
270	0	12.2572
275	0	12.6435
280	0	13.022
285	0	13.3923
290	0	13.7551
295	0	14.1113
300	0	14.4615
305	0	14.8062
310	0	15.1436
315	0	15.4757
320	0	15.8039
325	0	16.1256
330	0	16.4431
335	0	16.7571
340	0	17.0649
345	0	17.3715
350	0	17.671
355	0	17.9701
360	0	18.2627
365	0	18.5552
370	0	18.8413
375	0	19.1271
380	0	19.4084
385	0	19.6878
390	0	19.9655
395	0	20.2387
400	0	20.512
405	0	20.7814
410	0	21.0488
415	0	21.3163
420	0	21.5791
425	0	21.8408
430	0	22.1026
435	0	22.3605
440	0	22.6171
445	0	22.8737
450	0	23.1283


100	5	0.0469721
105	5	0.06099
110	5	0.0796767
115	5	0.104854
120	5	0.139212
125	5	0.18678
130	5	0.253393
135	5	0.347534
140	5	0.480746
145	5	0.666678
150	5	0.918002
155	5	1.2414
160	5	1.63336
165	5	2.08243
170	5	2.57392
175	5	3.09378
180	5	3.63049
185	5	4.17549
190	5	4.7224
195	5	5.26666
200	5	5.80512
205	5	6.3353
210	5	6.85625
215	5	7.36629
220	5	7.86537
225	5	8.3533
230	5	8.82939
235	5	9.29418
240	5	9.74825
245	5	10.191
250	5	10.6233
255	5	11.046
260	5	11.4592
265	5	11.8626
270	5	12.2571
275	5	12.6434
280	5	13.0218
285	5	13.3921
290	5	13.755
295	5	14.1112
300	5	14.4613
305	5	14.806
310	5	15.1434
315	5	15.4755
320	5	15.8037
325	5	16.1254
330	5	16.4429
335	5	16.7569
340	5	17.0648
345	5	17.3713
350	5	17.6708
355	5	17.9699
360	5	18.2624
365	5	18.555
370	5	18.8411
375	5	19.1269
380	5	19.4081
385	5	19.6876
390	5	19.9653
395	5	20.2386
400	5	20.5118
405	5	20.7812
410	5	21.0486
415	5	21.3161
420	5	21.5789
425	5	21.8406
430	5	22.1024
435	5	22.3603
440	5	22.6169
445	5	22.8735
450	5	23.1281


100	10	0.0469758
105	10	0.0609905
110	10	0.0796829
115	10	0.104865
120	10	0.139221
125	10	0.186792
130	10	0.253426
135	10	0.347574
140	10	0.480824
145	10	0.666799
150	10	0.918179
155	10	1.24162
160	10	1.63362
165	10	2.0827
170	10	2.57418
175	10	3.09401
180	10	3.63068
185	10	4.17562
190	10	4.72248
195	10	5.26668
200	10	5.80508
205	10	6.33523
210	10	6.8561
215	10	7.36612
220	10	7.86519
225	10	8.35302
230	10	8.82913
235	10	9.29384
240	10	9.74793
245	10	10.1907
250	10	10.623
255	10	11.0457
260	10	11.4588
265	10	11.8622
270	10	12.2567
275	10	12.643
280	10	13.0215
285	10	13.3917
290	10	13.7546
295	10	14.1107
300	10	14.4609
305	10	14.8056
310	10	15.143
315	10	15.4751
320	10	15.8033
325	10	16.125
330	10	16.4425
335	10	16.7566
340	10	17.0644
345	10	17.3709
350	10	17.6704
355	10	17.9696
360	10	18.2621
365	10	18.5547
370	10	18.8407
375	10	19.1265
380	10	19.4079
385	10	19.6874
390	10	19.9651
395	10	20.2383
400	10	20.5116
405	10	20.781
410	10	21.0484
415	10	21.3159
420	10	21.5786
425	10	21.8404
430	10	22.1022
435	10	22.3601
440	10	22.6167
445	10	22.8733
450	10	23.1279


100	15	0.0469767
105	15	0.0609968
110	15	0.0796905
115	15	0.104877
120	15	0.139248
125	15	0.186836
130	15	0.253486
135	15	0.34767
140	15	0.480963
145	15	0.667016
150	15	0.918489
155	15	1.242
160	15	1.63405
165	15	2.08315
170	15	2.57462
175	15	3.09438
180	15	3.63096
185	15	4.17585
190	15	4.72261
195	15	5.26672
200	15	5.80503
205	15	6.33509
210	15	6.85591
215	15	7.36585
220	15	7.86488
225	15	8.35267
230	15	8.82872
235	15	9.2934
240	15	9.74749
245	15	10.1902
250	15	10.6225
255	15	11.0451
260	15	11.4582
265	15	11.8616
270	15	12.2561
275	15	12.6423
280	15	13.0208
285	15	13.391
290	15	13.7538
295	15	14.1101
300	15	14.4602
305	15	14.805
310	15	15.1424
315	15	15.4745
320	15	15.8027
325	15	16.1244
330	15	16.4419
335	15	16.7559
340	15	17.0637
345	15	17.3703
350	15	17.6698
355	15	17.9689
360	15	18.2615
365	15	18.554
370	15	18.84
375	15	19.1259
380	15	19.4073
385	15	19.6867
390	15	19.9644
395	15	20.2376
400	15	20.5109
405	15	20.7803
410	15	21.0478
415	15	21.3152
420	15	21.578
425	15	21.8398
430	15	22.1016
435	15	22.3595
440	15	22.6161
445	15	22.8727
450	15	23.1273


100	20	0.0469812
105	20	0.0610055
110	20	0.0797024
115	20	0.104897
120	20	0.139276
125	20	0.186889
130	20	0.253571
135	20	0.347794
140	20	0.481169
145	20	0.667315
150	20	0.918909
155	20	1.24251
160	20	1.63464
165	20	2.08377
170	20	2.5752
175	20	3.09491
180	20	3.6314
185	20	4.17614
190	20	4.72278
195	20	5.2668
200	20	5.80497
205	20	6.33495
210	20	6.85563
215	20	7.3655
220	20	7.86437
225	20	8.35213
230	20	8.82814
235	20	9.29275
240	20	9.74677
245	20	10.1894
250	20	10.6217
255	20	11.0443
260	20	11.4574
265	20	11.8607
270	20	12.2552
275	20	12.6414
280	20	13.0199
285	20	13.3902
290	20	13.753
295	20	14.1092
300	20	14.4593
305	20	14.804
310	20	15.1414
315	20	15.4735
320	20	15.8017
325	20	16.1234
330	20	16.4409
335	20	16.755
340	20	17.0628
345	20	17.3694
350	20	17.6689
355	20	17.968
360	20	18.2606
365	20	18.5531
370	20	18.8392
375	20	19.1251
380	20	19.4065
385	20	19.6859
390	20	19.9636
395	20	20.2369
400	20	20.5102
405	20	20.7796
410	20	21.0471
415	20	21.3146
420	20	21.5773
425	20	21.8392
430	20	22.101
435	20	22.3589
440	20	22.6155
445	20	22.8721
450	20	23.1266


100	25	0.0469886
105	25	0.0610164
110	25	0.0797205
115	25	0.104923
120	25	0.139319
125	25	0.186955
130	25	0.253683
135	25	0.347963
140	25	0.481435
145	25	0.667703
150	25	0.919473
155	25	1.24319
160	25	1.63541
165	25	2.08458
170	25	2.57595
175	25	3.09557
180	25	3.63195
185	25	4.17654
190	25	4.72303
195	25	5.26685
200	25	5.80491
205	25	6.33473
210	25	6.85527
215	25	7.36502
220	25	7.8638
225	25	8.35143
230	25	8.82738
235	25	9.2919
240	25	9.74585
245	25	10.1884
250	25	10.6207
255	25	11.0432
260	25	11.4562
265	25	11.8596
270	25	12.2541
275	25	12.6403
280	25	13.0187
285	25	13.389
290	25	13.7519
295	25	14.108
300	25	14.4581
305	25	14.8028
310	25	15.1402
315	25	15.4723
320	25	15.8005
325	25	16.1223
330	25	16.4397
335	25	16.7538
340	25	17.0617
345	25	17.3683
350	25	17.6678
355	25	17.967
360	25	18.2595
365	25	18.552
370	25	18.8381
375	25	19.124
380	25	19.4053
385	25	19.6848
390	25	19.9625
395	25	20.2358
400	25	20.5091
405	25	20.7785
410	25	21.046
415	25	21.3135
420	25	21.5763
425	25	21.8382
430	25	22.1
435	25	22.3579
440	25	22.6145
445	25	22.8711
450	25	23.1257


100	30	0.0469979
105	30	0.061031
110	30	0.0797407
115	30	0.104958
120	30	0.13937
125	30	0.187039
130	30	0.253812
135	30	0.348169
140	30	0.481753
145	30	0.668176
150	30	0.920125
155	30	1.244
160	30	1.63636
165	30	2.08555
170	30	2.57689
175	30	3.09637
180	30	3.6326
185	30	4.17702
190	30	4.72332
195	30	5.26696
200	30	5.80482
205	30	6.33446
210	30	6.85484
215	30	7.36446
220	30	7.86314
225	30	8.35066
230	30	8.82641
235	30	9.29088
240	30	9.74474
245	30	10.1872
250	30	10.6194
255	30	11.042
260	30	11.455
265	30	11.8582
270	30	12.2527
275	30	12.6388
280	30	13.0173
285	30	13.3875
290	30	13.7504
295	30	14.1065
300	30	14.4566
305	30	14.8013
310	30	15.1388
315	30	15.4709
320	30	15.7991
325	30	16.1208
330	30	16.4383
335	30	16.7524
340	30	17.0602
345	30	17.3668
350	30	17.6664
355	30	17.9655
360	30	18.258
365	30	18.5507
370	30	18.8368
375	30	19.1227
380	30	19.404
385	30	19.6835
390	30	19.9613
395	30	20.2346
400	30	20.5079
405	30	20.7774
410	30	21.0449
415	30	21.3123
420	30	21.5752
425	30	21.837
430	30	22.0989
435	30	22.3568
440	30	22.6134
445	30	22.87
450	30	23.1246


100	35	0.0470079
105	35	0.0610508
110	35	0.0797676
115	35	0.104996
120	35	0.139433
125	35	0.187141
130	35	0.253968
135	35	0.348417
140	35	0.482134
145	35	0.668754
150	35	0.92092
155	35	1.24498
160	35	1.63747
165	35	2.0867
170	35	2.57798
175	35	3.09734
180	35	3.63337
185	35	4.17759
190	35	4.72366
195	35	5.26708
200	35	5.80471
205	35	6.33417
210	35	6.85434
215	35	7.36377
220	35	7.86229
225	35	8.34968
230	35	8.82532
235	35	9.28972
240	35	9.74343
245	35	10.1858
250	35	10.618
255	35	11.0405
260	35	11.4534
265	35	11.8566
270	35	12.251
275	35	12.6371
280	35	13.0156
285	35	13.3858
290	35	13.7486
295	35	14.1048
300	35	14.4549
305	35	14.7996
310	35	15.137
315	35	15.4691
320	35	15.7973
325	35	16.1191
330	35	16.4366
335	35	16.7507
340	35	17.0586
345	35	17.3652
350	35	17.6648
355	35	17.9639
360	35	18.2566
365	35	18.5492
370	35	18.8353
375	35	19.1211
380	35	19.4025
385	35	19.682
390	35	19.9597
395	35	20.2331
400	35	20.5064
405	35	20.7759
410	35	21.0434
415	35	21.3108
420	35	21.5737
425	35	21.8356
430	35	22.0975
435	35	22.3554
440	35	22.6121
445	35	22.8687
450	35	23.1234


100	40	0.0470226
105	40	0.0610705
110	40	0.0797978
115	40	0.105045
120	40	0.139503
125	40	0.18726
130	40	0.254151
135	40	0.3487
140	40	0.482574
145	40	0.669409
150	40	0.921834
155	40	1.24609
160	40	1.63876
165	40	2.08805
170	40	2.57924
175	40	3.09843
180	40	3.63428
185	40	4.17823
190	40	4.72405
195	40	5.26722
200	40	5.8046
205	40	6.33382
210	40	6.85377
215	40	7.363
220	40	7.86131
225	40	8.34852
230	40	8.82405
235	40	9.28828
240	40	9.74193
245	40	10.1842
250	40	10.6163
255	40	11.0387
260	40	11.4516
265	40	11.8547
270	40	12.2491
275	40	12.6352
280	40	13.0136
285	40	13.3838
290	40	13.7467
295	40	14.1028
300	40	14.4529
305	40	14.7976
310	40	15.135
315	40	15.4671
320	40	15.7953
325	40	16.1172
330	40	16.4347
335	40	16.7488
340	40	17.0567
345	40	17.3633
350	40	17.6629
355	40	17.962
360	40	18.2547
365	40	18.5473
370	40	18.8334
375	40	19.1193
380	40	19.4007
385	40	19.6802
390	40	19.958
395	40	20.2314
400	40	20.5048
405	40	20.7743
410	40	21.0418
415	40	21.3093
420	40	21.5721
425	40	21.834
430	40	22.0959
435	40	22.3538
440	40	22.6105
445	40	22.8672
450	40	23.1218


100	45	0.0470354
105	45	0.0610958
110	45	0.0798312
115	45	0.105099
120	45	0.139588
125	45	0.187393
130	45	0.254364
135	45	0.349021
140	45	0.483074
145	45	0.670159
150	45	0.922869
155	45	1.24739
160	45	1.64021
165	45	2.08955
170	45	2.58068
175	45	3.09969
180	45	3.6353
185	45	4.17898
190	45	4.72448
195	45	5.26737
200	45	5.80443
205	45	6.33343
210	45	6.8531
215	45	7.36212
220	45	7.86024
225	45	8.34727
230	45	8.82268
235	45	9.28671
240	45	9.74024
245	45	10.1824
250	45	10.6144
255	45	11.0367
260	45	11.4496
265	45	11.8526
270	45	12.2469
275	45	12.6331
280	45	13.0114
285	45	13.3816
290	45	13.7444
295	45	14.1005
300	45	14.4506
305	45	14.7953
310	45	15.1328
315	45	15.4649
320	45	15.7931
325	45	16.1149
330	45	16.4324
335	45	16.7466
340	45	17.0545
345	45	17.3611
350	45	17.6607
355	45	17.9599
360	45	18.2526
365	45	18.5453
370	45	18.8315
375	45	19.1173
380	45	19.3987
385	45	19.6782
390	45	19.956
395	45	20.2294
400	45	20.5028
405	45	20.7723
410	45	21.0398
415	45	21.3073
420	45	21.5702
425	45	21.8321
430	45	22.0941
435	45	22.3521
440	45	22.6088
445	45	22.8655
450	45	23.1203


100	50	0.0470526
105	50	0.061122
110	50	0.0798704
115	50	0.105158
120	50	0.139687
125	50	0.187541
130	50	0.254599
135	50	0.349389
140	50	0.483641
145	50	0.670989
150	50	0.924013
155	50	1.24881
160	50	1.64183
165	50	2.09153
170	50	2.58231
175	50	3.10108
180	50	3.63642
185	50	4.1798
190	50	4.725
195	50	5.26752
200	50	5.80425
205	50	6.333
210	50	6.85239
215	50	7.36115
220	50	7.85901
225	50	8.34585
230	50	8.8211
235	50	9.28495
240	50	9.73835
245	50	10.1804
250	50	10.6123
255	50	11.0345
260	50	11.4473
265	50	11.8503
270	50	12.2446
275	50	12.6306
280	50	13.0089
285	50	13.3791
290	50	13.7418
295	50	14.098
300	50	14.4481
305	50	14.7928
310	50	15.1303
315	50	15.4624
320	50	15.7906
325	50	16.1124
330	50	16.4299
335	50	16.7441
340	50	17.0521
345	50	17.3588
350	50	17.6584
355	50	17.9576
360	50	18.2502
365	50	18.5429
370	50	18.8291
375	50	19.115
380	50	19.3964
385	50	19.676
390	50	19.9538
395	50	20.2272
400	50	20.5007
405	50	20.7702
410	50	21.0378
415	50	21.3053
420	50	21.5682
425	50	21.8301
430	50	22.0921
435	50	22.3501
440	50	22.6068
445	50	22.8635
450	50	23.1183


100	55	0.047071
105	55	0.0611516
110	55	0.0799134
115	55	0.105225
120	55	0.139796
125	55	0.187706
130	55	0.25486
135	55	0.349812
140	55	0.484264
145	55	0.671911
150	55	0.925294
155	55	1.25038
160	55	1.64374
165	55	2.09328
170	55	2.58422
175	55	3.10268
180	55	3.63778
185	55	4.18069
190	55	4.72555
195	55	5.2677
200	55	5.80411
205	55	6.33251
210	55	6.85157
215	55	7.36003
220	55	7.85769
225	55	8.34426
230	55	8.81929
235	55	9.28298
240	55	9.7363
245	55	10.1782
250	55	10.6099
255	55	11.032
260	55	11.4448
265	55	11.8477
270	55	12.2419
275	55	12.6279
280	55	13.0062
285	55	13.3764
290	55	13.7392
295	55	14.0953
300	55	14.4453
305	55	14.79
310	55	15.1275
315	55	15.4596
320	55	15.7879
325	55	16.1097
330	55	16.4272
335	55	16.7415
340	55	17.0494
345	55	17.356
350	55	17.6557
355	55	17.9549
360	55	18.2476
365	55	18.5404
370	55	18.8266
375	55	19.1127
380	55	19.3941
385	55	19.6736
390	55	19.9514
395	55	20.2248
400	55	20.4982
405	55	20.7678
410	55	21.0354
415	55	21.303
420	55	21.5659
425	55	21.8279
430	55	22.0899
435	55	22.348
440	55	22.6048
445	55	22.8616
450	55	23.1163


100	60	0.0470927
105	60	0.0611849
110	60	0.0799622
115	60	0.1053
120	60	0.139917
125	60	0.187889
130	60	0.255145
135	60	0.350273
140	60	0.484945
145	60	0.672915
150	60	0.926683
155	60	1.25208
160	60	1.64582
165	60	2.09529
170	60	2.58615
175	60	3.10429
180	60	3.63909
185	60	4.18169
190	60	4.72614
195	60	5.26787
200	60	5.80394
205	60	6.33197
210	60	6.85067
215	60	7.35886
220	60	7.85622
225	60	8.34257
230	60	8.8174
235	60	9.28088
240	60	9.734
245	60	10.1757
250	60	10.6074
255	60	11.0294
260	60	11.442
265	60	11.8448
270	60	12.239
275	60	12.6249
280	60	13.0032
285	60	13.3734
290	60	13.7361
295	60	14.0922
300	60	14.4422
305	60	14.7869
310	60	15.1245
315	60	15.4566
320	60	15.7848
325	60	16.1067
330	60	16.4242
335	60	16.7384
340	60	17.0464
345	60	17.3531
350	60	17.6528
355	60	17.952
360	60	18.2448
365	60	18.5375
370	60	18.8238
375	60	19.1098
380	60	19.3913
385	60	19.6709
390	60	19.9487
395	60	20.2222
400	60	20.4957
405	60	20.7653
410	60	21.0329
415	60	21.3005
420	60	21.5635
425	60	21.8255
430	60	22.0875
435	60	22.3456
440	60	22.6024
445	60	22.8591
450	60	23.1139


100	65	0.0471159
105	65	0.0612196
110	65	0.0800122
115	65	0.10538
120	65	0.140049
125	65	0.188086
130	65	0.255458
135	65	0.350777
140	65	0.485688
145	65	0.674008
150	65	0.928202
155	65	1.25398
160	65	1.64774
165	65	2.09747
170	65	2.58812
175	65	3.10638
180	65	3.64052
185	65	4.18278
190	65	4.72677
195	65	5.26809
200	65	5.8037
205	65	6.33138
210	65	6.84969
215	65	7.35754
220	65	7.8546
225	65	8.34062
230	65	8.81531
235	65	9.27853
240	65	9.73157
245	65	10.1731
250	65	10.6046
255	65	11.0265
260	65	11.4391
265	65	11.8417
270	65	12.2358
275	65	12.6216
280	65	12.9998
285	65	13.37
290	65	13.7328
295	65	14.0889
300	65	14.4389
305	65	14.7837
310	65	15.1212
315	65	15.4532
320	65	15.7815
325	65	16.1034
330	65	16.4209
335	65	16.7353
340	65	17.0432
345	65	17.3499
350	65	17.6496
355	65	17.9489
360	65	18.2417
365	65	18.5345
370	65	18.8208
375	65	19.1069
380	65	19.3884
385	65	19.6681
390	65	19.9459
395	65	20.2194
400	65	20.4928
405	65	20.7624
410	65	21.0301
415	65	21.2977
420	65	21.5608
425	65	21.8229
430	65	22.085
435	65	22.3431
440	65	22.5999
445	65	22.8567
450	65	23.1114


100	70	0.0471356
105	70	0.0612608
110	70	0.0800676
115	70	0.105468
120	70	0.140194
125	70	0.188299
130	70	0.255788
135	70	0.351319
140	70	0.486487
145	70	0.675184
150	70	0.929831
155	70	1.25605
160	70	1.6503
165	70	2.0997
170	70	2.59038
175	70	3.10809
180	70	3.6422
185	70	4.18394
190	70	4.72742
195	70	5.26834
200	70	5.8035
205	70	6.33075
210	70	6.84865
215	70	7.35616
220	70	7.85288
225	70	8.33862
230	70	8.81305
235	70	9.27604
240	70	9.72889
245	70	10.1702
250	70	10.6016
255	70	11.0234
260	70	11.4358
265	70	11.8383
270	70	12.2323
275	70	12.6182
280	70	12.9963
285	70	13.3665
290	70	13.7292
295	70	14.0853
300	70	14.4353
305	70	14.78
310	70	15.1176
315	70	15.4497
320	70	15.7779
325	70	16.0999
330	70	16.4174
335	70	16.7317
340	70	17.0397
345	70	17.3464
350	70	17.6462
355	70	17.9456
360	70	18.2384
365	70	18.5312
370	70	18.8175
375	70	19.1036
380	70	19.3852
385	70	19.6649
390	70	19.9428
395	70	20.2163
400	70	20.4898
405	70	20.7595
410	70	21.0272
415	70	21.2948
420	70	21.5578
425	70	21.82
430	70	22.0821
435	70	22.3402
440	70	22.5971
445	70	22.8539
450	70	23.1087


100	75	0.0471624
105	75	0.0613016
110	75	0.0801327
115	75	0.105558
120	75	0.140346
125	75	0.188527
130	75	0.256149
135	75	0.351907
140	75	0.487397
145	75	0.676449
150	75	0.931586
155	75	1.25866
160	75	1.65249
165	75	2.10235
170	75	2.59277
175	75	3.11028
180	75	3.64387
185	75	4.18514
190	75	4.72812
195	75	5.26855
200	75	5.80323
205	75	6.33004
210	75	6.84751
215	75	7.35466
220	75	7.85104
225	75	8.33645
230	75	8.81063
235	75	9.27337
240	75	9.72601
245	75	10.1671
250	75	10.5983
255	75	11.02
260	75	11.4323
265	75	11.8348
270	75	12.2287
275	75	12.6145
280	75	12.9925
285	75	13.3627
290	75	13.7254
295	75	14.0814
300	75	14.4315
305	75	14.7761
310	75	15.1137
315	75	15.4459
320	75	15.7741
325	75	16.096
330	75	16.4136
335	75	16.728
340	75	17.036
345	75	17.3428
350	75	17.6426
355	75	17.9419
360	75	18.2348
365	75	18.5276
370	75	18.814
375	75	19.1002
380	75	19.3818
385	75	19.6615
390	75	19.9394
395	75	20.213
400	75	20.4865
405	75	20.7562
410	75	21.0239
415	75	21.2916
420	75	21.5548
425	75	21.817
430	75	22.0792
435	75	22.3374
440	75	22.5942
445	75	22.8511
450	75	23.1059


100	80	0.0471906
105	80	0.0613457
110	80	0.0802024
115	80	0.105663
120	80	0.14051
125	80	0.18877
130	80	0.25653
135	80	0.352531
140	80	0.488366
145	80	0.67787
150	80	0.933452
155	80	1.26078
160	80	1.65546
165	80	2.10504
170	80	2.59524
175	80	3.11265
180	80	3.64561
185	80	4.18648
190	80	4.72894
195	80	5.26877
200	80	5.80297
205	80	6.32932
210	80	6.84632
215	80	7.35304
220	80	7.84905
225	80	8.33411
230	80	8.80805
235	80	9.27048
240	80	9.7229
245	80	10.1638
250	80	10.5949
255	80	11.0164
260	80	11.4285
265	80	11.8309
270	80	12.2248
275	80	12.6105
280	80	12.9885
285	80	13.3588
290	80	13.7213
295	80	14.0773
300	80	14.4273
305	80	14.772
310	80	15.1097
315	80	15.4417
320	80	15.77
325	80	16.092
330	80	16.4096
335	80	16.7241
340	80	17.032
345	80	17.3388
350	80	17.6387
355	80	17.938
360	80	18.231
365	80	18.5239
370	80	18.8103
375	80	19.0965
380	80	19.3781
385	80	19.6578
390	80	19.9358
395	80	20.2094
400	80	20.4831
405	80	20.7529
410	80	21.0207
415	80	21.2884
420	80	21.5515
425	80	21.8137
430	80	22.0759
435	80	22.334
440	80	22.591
445	80	22.8479
450	80	23.1029


100	85	0.0472197
105	85	0.0613922
110	85	0.0802761
115	85	0.105777
120	85	0.140685
125	85	0.189031
130	85	0.256957
135	85	0.353197
140	85	0.489396
145	85	0.679391
150	85	0.935441
155	85	1.26354
160	85	1.65799
165	85	2.10792
170	85	2.59825
175	85	3.11476
180	85	3.6476
185	85	4.18788
190	85	4.72976
195	85	5.26893
200	85	5.80269
205	85	6.32852
210	85	6.84504
215	85	7.35131
220	85	7.84692
225	85	8.33165
230	85	8.8053
235	85	9.26744
240	85	9.71967
245	85	10.1603
250	85	10.5912
255	85	11.0126
260	85	11.4245
265	85	11.8269
270	85	12.2205
275	85	12.6062
280	85	12.9842
285	85	13.3544
290	85	13.717
295	85	14.073
300	85	14.423
305	85	14.7676
310	85	15.1053
315	85	15.4374
320	85	15.7657
325	85	16.0878
330	85	16.4053
335	85	16.7198
340	85	17.0278
345	85	17.3346
350	85	17.6346
355	85	17.9339
360	85	18.2269
365	85	18.5198
370	85	18.8063
375	85	19.0926
380	85	19.3742
385	85	19.6541
390	85	19.9321
395	85	20.2057
400	85	20.4794
405	85	20.7491
410	85	21.017
415	85	21.2848
420	85	21.548
425	85	21.8102
430	85	22.0725
435	85	22.3307
440	85	22.5877
445	85	22.8446
450	85	23.0996


100	90	0.0472555
105	90	0.0614418
110	90	0.0803547
115	90	0.1059
120	90	0.14087
125	90	0.189326
130	90	0.257421
135	90	0.353899
140	90	0.490486
145	90	0.680995
150	90	0.937627
155	90	1.26609
160	90	1.66128
165	90	2.1111
170	90	2.60083
175	90	3.11751
180	90	3.64965
185	90	4.18931
190	90	4.73062
195	90	5.26928
200	90	5.80237
205	90	6.32771
210	90	6.84369
215	90	7.3495
220	90	7.84467
225	90	8.32902
230	90	8.80238
235	90	9.26423
240	90	9.71622
245	90	10.1566
250	90	10.5873
255	90	11.0086
260	90	11.4204
265	90	11.8224
270	90	12.2161
275	90	12.6018
280	90	12.9797
285	90	13.3498
290	90	13.7124
295	90	14.0684
300	90	14.4184
305	90	14.763
310	90	15.1007
315	90	15.4328
320	90	15.7611
325	90	16.0831
330	90	16.4008
335	90	16.7153
340	90	17.0234
345	90	17.3302
350	90	17.6301
355	90	17.9295
360	90	18.2226
365	90	18.5156
370	90	18.8021
375	90	19.0885
380	90	19.3701
385	90	19.6499
390	90	19.928
395	90	20.2017
400	90	20.4755
405	90	20.7453
410	90	21.0132
415	90	21.281
420	90	21.5442
425	90	21.8065
430	90	22.0687
435	90	22.327
440	90	22.5841
445	90	22.8411
450	90	23.0962


100	95	0.0472895
105	95	0.0614954
110	95	0.0804382
115	95	0.106027
120	95	0.141065
125	95	0.189638
130	95	0.257912
135	95	0.35464
140	95	0.491637
145	95	0.682689
150	95	0.93995
155	95	1.26888
160	95	1.66415
165	95	2.11415
170	95	2.60415
175	95	3.12012
180	95	3.65172
185	95	4.19086
190	95	4.73151
195	95	5.26957
200	95	5.80203
205	95	6.3268
210	95	6.84222
215	95	7.34757
220	95	7.84233
225	95	8.32624
230	95	8.7993
235	95	9.2608
240	95	9.71255
245	95	10.1527
250	95	10.5832
255	95	11.0043
260	95	11.4158
265	95	11.8179
270	95	12.2115
275	95	12.5971
280	95	12.9748
285	95	13.345
290	95	13.7076
295	95	14.0635
300	95	14.4134
305	95	14.7581
310	95	15.0958
315	95	15.4279
320	95	15.7562
325	95	16.0783
330	95	16.396
335	95	16.7105
340	95	17.0186
345	95	17.3255
350	95	17.6255
355	95	17.925
360	95	18.218
365	95	18.5111
370	95	18.7976
375	95	19.084
380	95	19.3657
385	95	19.6457
390	95	19.9238
395	95	20.1976
400	95	20.4713
405	95	20.7411
410	95	21.0091
415	95	21.277
420	95	21.5403
425	95	21.8026
430	95	22.065
435	95	22.3233
440	95	22.5803
445	95	22.8374
450	95	23.0924


100	100	0.0473278
105	100	0.061552
110	100	0.0805258
115	100	0.106162
120	100	0.14127
125	100	0.189968
130	100	0.258427
135	100	0.355421
140	100	0.49285
145	100	0.684471
150	100	0.942382
155	100	1.27192
160	100	1.66775
165	100	2.11782
170	100	2.60716
175	100	3.12275
180	100	3.65395
185	100	4.19247
190	100	4.7325
195	100	5.26978
200	100	5.80158
205	100	6.32587
210	100	6.84071
215	100	7.34553
220	100	7.83983
225	100	8.32331
230	100	8.79606
235	100	9.25723
240	100	9.7087
245	100	10.1486
250	100	10.5789
255	100	10.9998
260	100	11.4112
265	100	11.8131
270	100	12.2066
275	100	12.592
280	100	12.9697
285	100	13.34
290	100	13.7024
295	100	14.0583
300	100	14.4083
305	100	14.7529
310	100	15.0906
315	100	15.4227
320	100	15.7511
325	100	16.0732
330	100	16.3909
335	100	16.7055
340	100	17.0137
345	100	17.3206
350	100	17.6206
355	100	17.9201
360	100	18.2132
365	100	18.5063
370	100	18.7929
375	100	19.0794
380	100	19.3611
385	100	19.6411
390	100	19.9192
395	100	20.1931
400	100	20.467
405	100	20.7369
410	100	21.0049
415	100	21.2728
420	100	21.536
425	100	21.7984
430	100	22.0608
435	100	22.3192
440	100	22.5764
445	100	22.8336
450	100	23.0887


100	105	0.0473674
105	105	0.0616097
110	105	0.0806181
115	105	0.106305
120	105	0.141486
125	105	0.190314
130	105	0.258968
135	105	0.356241
140	105	0.494126
145	105	0.686339
150	105	0.944945
155	105	1.27484
160	105	1.6711
165	105	2.12106
170	105	2.61055
175	105	3.12595
180	105	3.65637
185	105	4.19417
190	105	4.73345
195	105	5.27016
200	105	5.80107
205	105	6.32487
210	105	6.83909
215	105	7.3434
220	105	7.83717
225	105	8.32022
230	105	8.79264
235	105	9.25342
240	105	9.7046
245	105	10.1442
250	105	10.5743
255	105	10.9952
260	105	11.4062
265	105	11.808
270	105	12.2015
275	105	12.5867
280	105	12.9645
285	105	13.3346
290	105	13.6971
295	105	14.0529
300	105	14.4029
305	105	14.7475
310	105	15.0852
315	105	15.4174
320	105	15.7457
325	105	16.0679
330	105	16.3856
335	105	16.7003
340	105	17.0084
345	105	17.3153
350	105	17.6155
355	105	17.915
360	105	18.2082
365	105	18.5013
370	105	18.7879
375	105	19.0745
380	105	19.3563
385	105	19.6364
390	105	19.9146
395	105	20.1885
400	105	20.4623
405	105	20.7322
410	105	21.0003
415	105	21.2683
420	105	21.5317
425	105	21.7942
430	105	22.0566
435	105	22.315
440	105	22.5722
445	105	22.8294
450	105	23.0845


100	110	0.0474097
105	110	0.0616702
110	110	0.0807145
115	110	0.106453
120	110	0.141711
125	110	0.190677
130	110	0.259534
135	110	0.3571
140	110	0.495461
145	110	0.688298
150	110	0.947613
155	110	1.27832
160	110	1.67484
165	110	2.12518
170	110	2.61417
175	110	3.12879
180	110	3.65877
185	110	4.19586
190	110	4.73449
195	110	5.2704
200	110	5.8007
205	110	6.32382
210	110	6.83738
215	110	7.34116
220	110	7.83446
225	110	8.31702
230	110	8.78908
235	110	9.24948
240	110	9.70028
245	110	10.1396
250	110	10.5696
255	110	10.9902
260	110	11.4011
265	110	11.8028
270	110	12.196
275	110	12.5813
280	110	12.9589
285	110	13.3291
290	110	13.6915
295	110	14.0473
300	110	14.3972
305	110	14.7418
310	110	15.0796
315	110	15.4117
320	110	15.74
325	110	16.0623
330	110	16.3801
335	110	16.6947
340	110	17.0029
345	110	17.3099
350	110	17.6101
355	110	17.9096
360	110	18.2029
365	110	18.4961
370	110	18.7828
375	110	19.0694
380	110	19.3512
385	110	19.6313
390	110	19.9095
395	110	20.1835
400	110	20.4575
405	110	20.7275
410	110	20.9956
415	110	21.2636
420	110	21.527
425	110	21.7896
430	110	22.0521
435	110	22.3106
440	110	22.5679
445	110	22.8252
450	110	23.0803


100	115	0.047454
105	115	0.0617341
110	115	0.0808151
115	115	0.106608
120	115	0.141945
125	115	0.191055
130	115	0.260125
135	115	0.35803
140	115	0.496852
145	115	0.690337
150	115	0.95072
155	115	1.2817
160	115	1.67875
165	115	2.12893
170	115	2.61765
175	115	3.13195
180	115	3.66121
185	115	4.19769
190	115	4.73553
195	115	5.2708
200	115	5.80045
205	115	6.32233
210	115	6.8356
215	115	7.3388
220	115	7.83156
225	115	8.31364
230	115	8.78539
235	115	9.24534
240	115	9.69579
245	115	10.1349
250	115	10.5646
255	115	10.985
260	115	11.3957
265	115	11.7972
270	115	12.1903
275	115	12.5756
280	115	12.9531
285	115	13.3232
290	115	13.6856
295	115	14.0413
300	115	14.3912
305	115	14.7358
310	115	15.0736
315	115	15.4058
320	115	15.7342
325	115	16.0565
330	115	16.3742
335	115	16.6889
340	115	16.9972
345	115	17.3042
350	115	17.6044
355	115	17.904
360	115	18.1973
365	115	18.4907
370	115	18.7774
375	115	19.064
380	115	19.3459
385	115	19.6261
390	115	19.9044
395	115	20.1784
400	115	20.4524
405	115	20.7224
410	115	20.9906
415	115	21.2588
420	115	21.5223
425	115	21.7849
430	115	22.0475
435	115	22.306
440	115	22.5633
445	115	22.8205
450	115	23.0758


100	120	0.0474998
105	120	0.0617994
110	120	0.0809194
115	120	0.10677
120	120	0.14219
125	120	0.191479
130	120	0.260762
135	120	0.359025
140	120	0.498309
145	120	0.692467
150	120	0.953362
155	120	1.2853
160	120	1.68258
165	120	2.13309
170	120	2.62173
175	120	3.13538
180	120	3.664
185	120	4.19961
190	120	4.73667
195	120	5.27099
200	120	5.79984
205	120	6.32133
210	120	6.83375
215	120	7.33634
220	120	7.82857
225	120	8.31014
230	120	8.78142
235	120	9.24103
240	120	9.6911
245	120	10.1299
250	120	10.5594
255	120	10.9796
260	120	11.3901
265	120	11.7914
270	120	12.1845
275	120	12.5695
280	120	12.947
285	120	13.3172
290	120	13.6794
295	120	14.0352
300	120	14.385
305	120	14.7296
310	120	15.0675
315	120	15.3996
320	120	15.728
325	120	16.0504
330	120	16.3681
335	120	16.683
340	120	16.9912
345	120	17.2982
350	120	17.5986
355	120	17.8982
360	120	18.1916
365	120	18.4849
370	120	18.7717
375	120	19.0585
380	120	19.3404
385	120	19.6206
390	120	19.899
395	120	20.1731
400	120	20.4472
405	120	20.7173
410	120	20.9855
415	120	21.2537
420	120	21.5172
425	120	21.7799
430	120	22.0425
435	120	22.3012
440	120	22.5586
445	120	22.8159
450	120	23.0712


100	125	0.0475466
105	125	0.0618686
110	125	0.0810276
115	125	0.106938
120	125	0.142445
125	125	0.19191
130	125	0.261519
135	125	0.360063
140	125	0.499906
145	125	0.694778
150	125	0.956684
155	125	1.28915
160	125	1.68705
165	125	2.13731
170	125	2.62553
175	125	3.13887
180	125	3.66671
185	125	4.20155
190	125	4.73773
195	125	5.27123
200	125	5.79929
205	125	6.32016
210	125	6.83182
215	125	7.33378
220	125	7.82538
225	125	8.30645
230	125	8.77726
235	125	9.23653
240	125	9.68626
245	125	10.1247
250	125	10.5539
255	125	10.974
260	125	11.3842
265	125	11.7854
270	125	12.1784
275	125	12.5633
280	125	12.9407
285	125	13.3108
290	125	13.673
295	125	14.0287
300	125	14.3786
305	125	14.7231
310	125	15.0611
315	125	15.3932
320	125	15.7215
325	125	16.044
330	125	16.3618
335	125	16.6766
340	125	16.985
345	125	17.2921
350	125	17.5924
355	125	17.8921
360	125	18.1856
365	125	18.4791
370	125	18.7659
375	125	19.0526
380	125	19.3346
385	125	19.6149
390	125	19.8934
395	125	20.1676
400	125	20.4417
405	125	20.7118
410	125	20.9801
415	125	21.2484
420	125	21.512
425	125	21.7748
430	125	22.0374
435	125	22.2961
440	125	22.5535
445	125	22.8109
450	125	23.0663


100	130	0.0475979
105	130	0.0619402
110	130	0.0811408
115	130	0.107113
120	130	0.142794
125	130	0.192325
130	130	0.262063
135	130	0.36114
140	130	0.501566
145	130	0.697189
150	130	0.959706
155	130	1.29299
160	130	1.6911
165	130	2.14167
170	130	2.62957
175	130	3.14224
180	130	3.66944
185	130	4.20352
190	130	4.73889
195	130	5.27164
200	130	5.7989
205	130	6.31881
210	130	6.82979
215	130	7.33113
220	130	7.82214
225	130	8.30263
230	130	8.77292
235	130	9.23187
240	130	9.68114
245	130	10.1194
250	130	10.5484
255	130	10.9682
260	130	11.3781
265	130	11.7791
270	130	12.1719
275	130	12.5567
280	130	12.9341
285	130	13.3042
290	130	13.6664
295	130	14.022
300	130	14.3718
305	130	14.7164
310	130	15.0544
315	130	15.3865
320	130	15.7149
325	130	16.0374
330	130	16.3552
335	130	16.6702
340	130	16.9785
345	130	17.2855
350	130	17.586
355	130	17.8858
360	130	18.1794
365	130	18.4728
370	130	18.7597
375	130	19.0465
380	130	19.3287
385	130	19.6091
390	130	19.8875
395	130	20.1618
400	130	20.436
405	130	20.7063
410	130	20.9746
415	130	21.2429
420	130	21.5065
425	130	21.7693
430	130	22.0321
435	130	22.2909
440	130	22.5484
445	130	22.8058
450	130	23.0612


100	135	0.0476489
105	135	0.0620186
110	135	0.0812583
115	135	0.107294
120	135	0.14306
125	135	0.192771
130	135	0.262917
135	135	0.362256
140	135	0.503286
145	135	0.699689
150	135	0.963066
155	135	1.29715
160	135	1.69618
165	135	2.14681
170	135	2.63385
175	135	3.14597
180	135	3.67246
185	135	4.20561
190	135	4.74009
195	135	5.27198
200	135	5.79833
205	135	6.31728
210	135	6.82727
215	135	7.32836
220	135	7.81874
225	135	8.29868
230	135	8.76844
235	135	9.22698
240	135	9.67585
245	135	10.1138
250	135	10.5425
255	135	10.9621
260	135	11.3718
265	135	11.7727
270	135	12.1653
275	135	12.55
280	135	12.9272
285	135	13.2974
290	135	13.6595
295	135	14.0151
300	135	14.3649
305	135	14.7094
310	135	15.0474
315	135	15.3796
320	135	15.708
325	135	16.0305
330	135	16.3484
335	135	16.6634
340	135	16.9717
345	135	17.2789
350	135	17.5795
355	135	17.8792
360	135	18.1728
365	135	18.4664
370	135	18.7534
375	135	19.0403
380	135	19.3224
385	135	19.6029
390	135	19.8815
395	135	20.1558
400	135	20.4301
405	135	20.7003
410	135	20.9688
415	135	21.2372
420	135	21.501
425	135	21.7638
430	135	22.0266
435	135	22.2854
440	135	22.5429
445	135	22.8005
450	135	23.056


100	140	0.0477004
105	140	0.0621043
110	140	0.0813778
115	140	0.10748
120	140	0.143342
125	140	0.193298
130	140	0.263521
135	140	0.363412
140	140	0.505068
145	140	0.702286
150	140	0.966616
155	140	1.30157
160	140	1.7005
165	140	2.15104
170	140	2.63832
175	140	3.1499
180	140	3.67546
185	140	4.20779
190	140	4.74134
195	140	5.27228
200	140	5.79776
205	140	6.31569
210	140	6.8253
215	140	7.32548
220	140	7.81522
225	140	8.2946
230	140	8.76383
235	140	9.22197
240	140	9.67036
245	140	10.1079
250	140	10.5365
255	140	10.9558
260	140	11.3652
265	140	11.7659
270	140	12.1584
275	140	12.5431
280	140	12.9201
285	140	13.2903
290	140	13.6523
295	140	14.0079
300	140	14.3577
305	140	14.7021
310	140	15.0402
315	140	15.3724
320	140	15.7008
325	140	16.0234
330	140	16.3413
335	140	16.6563
340	140	16.9648
345	140	17.2719
350	140	17.5726
355	140	17.8724
360	140	18.1662
365	140	18.4598
370	140	18.7468
375	140	19.0337
380	140	19.316
385	140	19.5966
390	140	19.8751
395	140	20.1495
400	140	20.4239
405	140	20.6943
410	140	20.9628
415	140	21.2313
420	140	21.495
425	140	21.758
430	140	22.0209
435	140	22.2798
440	140	22.5374
445	140	22.795
450	140	23.0505


100	145	0.0477534
105	145	0.0621918
110	145	0.081503
115	145	0.107674
120	145	0.143695
125	145	0.193689
130	145	0.264371
135	145	0.364651
140	145	0.506907
145	145	0.704959
150	145	0.970303
155	145	1.30564
160	145	1.70557
165	145	2.15642
170	145	2.6427
175	145	3.15356
180	145	3.67855
185	145	4.20993
190	145	4.74251
195	145	5.27245
200	145	5.7972
205	145	6.31408
210	145	6.82325
215	145	7.32248
220	145	7.8116
225	145	8.29033
230	145	8.75901
235	145	9.21675
240	145	9.66468
245	145	10.102
250	145	10.5302
255	145	10.9493
260	145	11.3584
265	145	11.759
270	145	12.1513
275	145	12.5358
280	145	12.9128
285	145	13.2829
290	145	13.6449
295	145	14.0005
300	145	14.3502
305	145	14.6947
310	145	15.0328
315	145	15.3649
320	145	15.6934
325	145	16.016
330	145	16.3339
335	145	16.6491
340	145	16.9575
345	145	17.2647
350	145	17.5655
355	145	17.8654
360	145	18.1591
365	145	18.4528
370	145	18.74
375	145	19.027
380	145	19.3092
385	145	19.5899
390	145	19.8686
395	145	20.1432
400	145	20.4176
405	145	20.6879
410	145	20.9566
415	145	21.2252
420	145	21.4891
425	145	21.7521
430	145	22.015
435	145	22.2739
440	145	22.5316
445	145	22.7893
450	145	23.045


100	150	0.0478094
105	150	0.0622819
110	150	0.0816359
115	150	0.107886
120	150	0.144019
125	150	0.19433
130	150	0.265127
135	150	0.365979
140	150	0.508808
145	150	0.707729
150	150	0.973961
155	150	1.31088
160	150	1.7105
165	150	2.16141
170	150	2.64772
175	150	3.1578
180	150	3.68169
185	150	4.21215
190	150	4.74377
195	150	5.27269
200	150	5.79635
205	150	6.31272
210	150	6.82091
215	150	7.31939
220	150	7.80784
225	150	8.28596
230	150	8.75401
235	150	9.21137
240	150	9.65881
245	150	10.0958
250	150	10.5238
255	150	10.9425
260	150	11.3514
265	150	11.7518
270	150	12.1439
275	150	12.5283
280	150	12.9053
285	150	13.2752
290	150	13.6373
295	150	13.9928
300	150	14.3424
305	150	14.6869
310	150	15.0251
315	150	15.3573
320	150	15.6856
325	150	16.0084
330	150	16.3264
335	150	16.6415
340	150	16.95
345	150	17.2574
350	150	17.5581
355	150	17.858
360	150	18.1519
365	150	18.4457
370	150	18.7329
375	150	19.02
380	150	19.3023
385	150	19.5831
390	150	19.8618
395	150	20.1364
400	150	20.411
405	150	20.6815
410	150	20.9502
415	150	21.2188
420	150	21.4827
425	150	21.7458
430	150	22.0089
435	150	22.268
440	150	22.5257
445	150	22.7834
450	150	23.0391


100	155	0.0478669
105	155	0.0623748
110	155	0.0817814
115	155	0.108157
120	155	0.144354
125	155	0.194782
130	155	0.26598
135	155	0.367303
140	155	0.510791
145	155	0.710629
150	155	0.97804
155	155	1.31507
160	155	1.7156
165	155	2.16621
170	155	2.65217
175	155	3.16191
180	155	3.68498
185	155	4.21445
190	155	4.74509
195	155	5.27308
200	155	5.79555
205	155	6.31132
210	155	6.81847
215	155	7.31619
220	155	7.80392
225	155	8.28142
230	155	8.74888
235	155	9.20578
240	155	9.65272
245	155	10.0894
250	155	10.5171
255	155	10.9355
260	155	11.3442
265	155	11.7443
270	155	12.1364
275	155	12.5206
280	155	12.8974
285	155	13.2673
290	155	13.6293
295	155	13.9848
300	155	14.3345
305	155	14.6789
310	155	15.0171
315	155	15.3493
320	155	15.6777
325	155	16.0005
330	155	16.3185
335	155	16.6338
340	155	16.9423
345	155	17.2496
350	155	17.5505
355	155	17.8505
360	155	18.1445
365	155	18.4383
370	155	18.7256
375	155	19.0129
380	155	19.2952
385	155	19.576
390	155	19.8548
395	155	20.1296
400	155	20.4042
405	155	20.6747
410	155	20.9435
415	155	21.2123
420	155	21.4763
425	155	21.7395
430	155	22.0026
435	155	22.2616
440	155	22.5195
445	155	22.7774
450	155	23.0332


100	160	0.0479264
105	160	0.0624687
110	160	0.0819321
115	160	0.108359
120	160	0.144715
125	160	0.195345
130	160	0.266831
135	160	0.368575
140	160	0.512927
145	160	0.713715
150	160	0.981879
155	160	1.32079
160	160	1.72122
165	160	2.17217
170	160	2.65738
175	160	3.16602
180	160	3.68839
185	160	4.21682
190	160	4.74641
195	160	5.27346
200	160	5.79497
205	160	6.30971
210	160	6.81594
215	160	7.31286
220	160	7.79988
225	160	8.27671
230	160	8.74358
235	160	9.20002
240	160	9.64649
245	160	10.0829
250	160	10.5102
255	160	10.9282
260	160	11.3367
265	160	11.7367
270	160	12.1285
275	160	12.5127
280	160	12.8893
285	160	13.2592
290	160	13.6212
295	160	13.9766
300	160	14.3262
305	160	14.6706
310	160	15.0089
315	160	15.3411
320	160	15.6695
325	160	15.9924
330	160	16.3104
335	160	16.6258
340	160	16.9343
345	160	17.2417
350	160	17.5427
355	160	17.8427
360	160	18.1368
365	160	18.4307
370	160	18.718
375	160	19.0053
380	160	19.2878
385	160	19.5689
390	160	19.8477
395	160	20.1224
400	160	20.3971
405	160	20.6678
410	160	20.9367
415	160	21.2055
420	160	21.4695
425	160	21.7328
430	160	21.9961
435	160	22.2553
440	160	22.5132
445	160	22.7711
450	160	23.0269


100	165	0.0479872
105	165	0.0625674
110	165	0.0820864
115	165	0.108581
120	165	0.145038
125	165	0.195908
130	165	0.267856
135	165	0.370115
140	165	0.515121
145	165	0.716878
150	165	0.986085
155	165	1.32492
160	165	1.72633
165	165	2.17709
170	165	2.66234
175	165	3.17058
180	165	3.6917
185	165	4.2192
190	165	4.74767
195	165	5.27364
200	165	5.79435
205	165	6.30772
210	165	6.81275
215	165	7.30945
220	165	7.79573
225	165	8.27187
230	165	8.73814
235	165	9.19407
240	165	9.64005
245	165	10.0761
250	165	10.5031
255	165	10.9207
260	165	11.3289
265	165	11.7287
270	165	12.1205
275	165	12.5045
280	165	12.881
285	165	13.2507
290	165	13.6128
295	165	13.9681
300	165	14.3177
305	165	14.6621
310	165	15.0004
315	165	15.3326
320	165	15.6611
325	165	15.984
330	165	16.302
335	165	16.6175
340	165	16.9261
345	165	17.2335
350	165	17.5346
355	165	17.8347
360	165	18.1289
365	165	18.4227
370	165	18.7102
375	165	18.9978
380	165	19.2803
385	165	19.5613
390	165	19.8402
395	165	20.1152
400	165	20.3899
405	165	20.6606
410	165	20.9296
415	165	21.1985
420	165	21.4627
425	165	21.726
430	165	21.9893
435	165	22.2485
440	165	22.5066
445	165	22.7647
450	165	23.0205


100	170	0.0480564
105	170	0.0626669
110	170	0.0822451
115	170	0.108852
120	170	0.145431
125	170	0.196516
130	170	0.268628
135	170	0.371645
140	170	0.517377
145	170	0.720142
150	170	0.99049
155	170	1.33109
160	170	1.73255
165	170	2.18305
170	170	2.6675
175	170	3.1749
180	170	3.69521
185	170	4.22161
190	170	4.749
195	170	5.27378
200	170	5.79366
205	170	6.306
210	170	6.81018
215	170	7.30593
220	170	7.79143
225	170	8.26689
230	170	8.73252
235	170	9.18798
240	170	9.63342
245	170	10.0691
250	170	10.4957
255	170	10.9131
260	170	11.321
265	170	11.7207
270	170	12.1122
275	170	12.496
280	170	12.8725
285	170	13.2421
290	170	13.6042
295	170	13.9594
300	170	14.309
305	170	14.6533
310	170	14.9918
315	170	15.3239
320	170	15.6524
325	170	15.9754
330	170	16.2934
335	170	16.609
340	170	16.9176
345	170	17.2251
350	170	17.5263
355	170	17.8264
360	170	18.1207
365	170	18.4147
370	170	18.7023
375	170	18.9898
380	170	19.2724
385	170	19.5536
390	170	19.8326
395	170	20.1075
400	170	20.3824
405	170	20.6533
410	170	20.9223
415	170	21.1913
420	170	21.4555
425	170	21.719
430	170	21.9825
435	170	22.2417
440	170	22.4998
445	170	22.7579
450	170	23.0139


100	175	0.0481281
105	175	0.06277
110	175	0.0824079
115	175	0.109126
120	175	0.145852
125	175	0.197098
130	175	0.26977
135	175	0.373017
140	175	0.519694
145	175	0.723472
150	175	0.995105
155	175	1.33566
160	175	1.73805
165	175	2.18898
170	175	2.67295
175	175	3.17945
180	175	3.6989
185	175	4.2241
190	175	4.7504
195	175	5.27395
200	175	5.79267
205	175	6.30427
210	175	6.80752
215	175	7.3023
220	175	7.78701
225	175	8.26175
230	175	8.72673
235	175	9.18169
240	175	9.6266
245	175	10.0619
250	175	10.4882
255	175	10.9052
260	175	11.3128
265	175	11.7123
270	175	12.1036
275	175	12.4873
280	175	12.8637
285	175	13.2332
290	175	13.5952
295	175	13.9505
300	175	14.3
305	175	14.6443
310	175	14.9828
315	175	15.315
320	175	15.6435
325	175	15.9665
330	175	16.2846
335	175	16.6002
340	175	16.9089
345	175	17.2165
350	175	17.5177
355	175	17.8179
360	175	18.1123
365	175	18.4063
370	175	18.694
375	175	18.9817
380	175	19.2644
385	175	19.5456
390	175	19.8247
395	175	20.0998
400	175	20.3748
405	175	20.6456
410	175	20.9148
415	175	21.1839
420	175	21.4483
425	175	21.7118
430	175	21.9752
435	175	22.2346
440	175	22.4929
445	175	22.7511
450	175	23.0071


100	180	0.0482009
105	180	0.0628761
110	180	0.0825734
115	180	0.109335
120	180	0.146196
125	180	0.197835
130	180	0.270657
135	180	0.374734
140	180	0.522072
145	180	0.726918
150	180	0.999435
155	180	1.34169
160	180	1.74442
165	180	2.19442
170	180	2.67857
175	180	3.18415
180	180	3.70246
185	180	4.22663
190	180	4.75172
195	180	5.2743
200	180	5.79162
205	180	6.3023
210	180	6.80477
215	180	7.29857
220	180	7.78248
225	180	8.25649
230	180	8.7208
235	180	9.17521
240	180	9.61964
245	180	10.0545
250	180	10.4805
255	180	10.897
260	180	11.3045
265	180	11.7036
270	180	12.0949
275	180	12.4784
280	180	12.8546
285	180	13.2241
290	180	13.5861
295	180	13.9413
300	180	14.2907
305	180	14.6351
310	180	14.9736
315	180	15.3058
320	180	15.6342
325	180	15.9574
330	180	16.2755
335	180	16.5912
340	180	16.9001
345	180	17.2076
350	180	17.5089
355	180	17.8092
360	180	18.1036
365	180	18.3977
370	180	18.6856
375	180	18.9733
380	180	19.2561
385	180	19.5374
390	180	19.8166
395	180	20.0918
400	180	20.3669
405	180	20.6379
410	180	20.9071
415	180	21.1763
420	180	21.4407
425	180	21.7043
430	180	21.968
435	180	22.2274
440	180	22.4857
445	180	22.744
450	180	23.0001


100	185	0.0482755
105	185	0.0629842
110	185	0.0827437
115	185	0.109635
120	185	0.146699
125	185	0.198405
130	185	0.271729
135	185	0.376292
140	185	0.524606
145	185	0.730595
150	185	1.00447
155	185	1.34692
160	185	1.75069
165	185	2.20091
170	185	2.68392
175	185	3.18901
180	185	3.7061
185	185	4.22919
190	185	4.75307
195	185	5.27446
200	185	5.79053
205	185	6.3002
210	185	6.80203
215	185	7.29472
220	185	7.77783
225	185	8.25105
230	185	8.71466
235	185	9.16859
240	185	9.61245
245	185	10.0469
250	185	10.4725
255	185	10.8887
260	185	11.2959
265	185	11.6948
270	185	12.0858
275	185	12.4692
280	185	12.8453
285	185	13.2146
290	185	13.5768
295	185	13.9319
300	185	14.2813
305	185	14.6256
310	185	14.9641
315	185	15.2963
320	185	15.6248
325	185	15.9481
330	185	16.2662
335	185	16.582
340	185	16.8908
345	185	17.1984
350	185	17.4999
355	185	17.8002
360	185	18.0948
365	185	18.389
370	185	18.6769
375	185	18.9647
380	185	19.2476
385	185	19.529
390	185	19.8082
395	185	20.0836
400	185	20.3588
405	185	20.6298
410	185	20.8991
415	185	21.1685
420	185	21.433
425	185	21.6967
430	185	21.9603
435	185	22.2199
440	185	22.4784
445	185	22.7367
450	185	22.9929


100	190	0.0483529
105	190	0.0630971
110	190	0.0829717
115	190	0.109902
120	190	0.147089
125	190	0.199157
130	190	0.272799
135	190	0.37797
140	190	0.527241
145	190	0.734375
150	190	1.00927
155	190	1.35314
160	190	1.75681
165	190	2.20687
170	190	2.68986
175	190	3.19373
180	190	3.71
185	190	4.23176
190	190	4.75444
195	190	5.27459
200	190	5.78966
205	190	6.29825
210	190	6.79893
215	190	7.29075
220	190	7.77304
225	190	8.24548
230	190	8.7084
235	190	9.1618
240	190	9.60507
245	190	10.0391
250	190	10.4644
255	190	10.8801
260	190	11.2871
265	190	11.6858
270	190	12.0766
275	190	12.4598
280	190	12.8358
285	190	13.205
290	190	13.5671
295	190	13.9222
300	190	14.2715
305	190	14.6158
310	190	14.9544
315	190	15.2866
320	190	15.6151
325	190	15.9384
330	190	16.2567
335	190	16.5725
340	190	16.8814
345	190	17.1891
350	190	17.4906
355	190	17.791
360	190	18.0857
365	190	18.3799
370	190	18.668
375	190	18.9559
380	190	19.2388
385	190	19.5204
390	190	19.7998
395	190	20.0751
400	190	20.3505
405	190	20.6216
410	190	20.8911
415	190	21.1604
420	190	21.425
425	190	21.6889
430	190	21.9527
435	190	22.2122
440	190	22.4707
445	190	22.7292
450	190	22.9856


100	195	0.0484305
105	195	0.0632216
110	195	0.0831118
115	195	0.110166
120	195	0.14751
125	195	0.199817
130	195	0.274026
135	195	0.379776
140	195	0.529935
145	195	0.738217
150	195	1.01437
155	195	1.35936
160	195	1.76369
165	195	2.21336
170	195	2.69557
175	195	3.19865
180	195	3.71379
185	195	4.23434
190	195	4.75589
195	195	5.27477
200	195	5.78881
205	195	6.29618
210	195	6.79584
215	195	7.28659
220	195	7.76812
225	195	8.23979
230	195	8.702
235	195	9.15483
240	195	9.59752
245	195	10.0311
250	195	10.4561
255	195	10.8713
260	195	11.278
265	195	11.6765
270	195	12.0671
275	195	12.4502
280	195	12.8261
285	195	13.1951
290	195	13.5572
295	195	13.9122
300	195	14.2615
305	195	14.6058
310	195	14.9444
315	195	15.2767
320	195	15.6051
325	195	15.9286
330	195	16.2468
335	195	16.5628
340	195	16.8717
345	195	17.1794
350	195	17.4811
355	195	17.7815
360	195	18.0764
365	195	18.3708
370	195	18.6588
375	195	18.9469
380	195	19.2299
385	195	19.5115
390	195	19.7909
395	195	20.0665
400	195	20.342
405	195	20.6131
410	195	20.8827
415	195	21.1523
420	195	21.4169
425	195	21.6808
430	195	21.9447
435	195	22.2044
440	195	22.4631
445	195	22.7216
450	195	22.9779


100	200	0.0485094
105	200	0.0633497
110	200	0.0833201
115	200	0.110516
120	200	0.147989
125	200	0.200554
130	200	0.275047
135	200	0.38171
140	200	0.532689
145	200	0.742159
150	200	1.01959
155	200	1.3655
160	200	1.76969
165	200	2.22004
170	200	2.70148
175	200	3.20387
180	200	3.71768
185	200	4.23703
190	200	4.75717
195	200	5.27484
200	200	5.78771
205	200	6.29375
210	200	6.79256
215	200	7.28231
220	200	7.76308
225	200	8.23395
230	200	8.6954
235	200	9.14769
240	200	9.58981
245	200	10.023
250	200	10.4475
255	200	10.8623
260	200	11.2687
265	200	11.667
270	200	12.0574
275	200	12.4403
280	200	12.816
285	200	13.185
290	200	13.5471
295	200	13.902
300	200	14.2513
305	200	14.5955
310	200	14.9342
315	200	15.2664
320	200	15.595
325	200	15.9185
330	200	16.2368
335	200	16.5529
340	200	16.8618
345	200	17.1696
350	200	17.4714
355	200	17.7719
360	200	18.0668
365	200	18.3612
370	200	18.6495
375	200	18.9377
380	200	19.2207
385	200	19.5025
390	200	19.7821
395	200	20.0576
400	200	20.3332
405	200	20.6045
410	200	20.8742
415	200	21.1438
420	200	21.4085
425	200	21.6726
430	200	21.9366
435	200	22.1964
440	200	22.4551
445	200	22.7138
450	200	22.9703


100	205	0.0485904
105	205	0.0634794
110	205	0.0835231
115	205	0.110793
120	205	0.14851
125	205	0.201294
130	205	0.27642
135	205	0.383387
140	205	0.535511
145	205	0.746276
150	205	1.02543
155	205	1.37203
160	205	1.77719
165	205	2.2263
170	205	2.70768
175	205	3.20879
180	205	3.72159
185	205	4.23973
190	205	4.75856
195	205	5.27508
200	205	5.7865
205	205	6.29126
210	205	6.78915
215	205	7.27792
220	205	7.7578
225	205	8.22796
230	205	8.68868
235	205	9.1404
240	205	9.58191
245	205	10.0146
250	205	10.4388
255	205	10.8532
260	205	11.2593
265	205	11.6573
270	205	12.0475
275	205	12.4302
280	205	12.8058
285	205	13.1746
290	205	13.5368
295	205	13.8916
300	205	14.2408
305	205	14.585
310	205	14.9238
315	205	15.256
320	205	15.5846
325	205	15.9082
330	205	16.2265
335	205	16.5426
340	205	16.8517
345	205	17.1595
350	205	17.4614
355	205	17.762
360	205	18.057
365	205	18.3515
370	205	18.6398
375	205	18.9281
380	205	19.2114
385	205	19.4932
390	205	19.7728
395	205	20.0486
400	205	20.3243
405	205	20.5956
410	205	20.8654
415	205	21.1352
420	205	21.4
425	205	21.6641
430	205	21.9282
435	205	22.1882
440	205	22.447
445	205	22.7057
450	205	22.9623


100	210	0.0486731
105	210	0.0636121
110	210	0.0837111
115	210	0.111103
120	210	0.148928
125	210	0.202174
130	210	0.277553
135	210	0.385519
140	210	0.538543
145	210	0.750586
150	210	1.03062
155	210	1.37832
160	210	1.78364
165	210	2.23379
170	210	2.71389
175	210	3.21397
180	210	3.72561
185	210	4.24242
190	210	4.75996
195	210	5.27499
200	210	5.78538
205	210	6.28881
210	210	6.78565
215	210	7.2734
220	210	7.75237
225	210	8.22183
230	210	8.6818
235	210	9.13291
240	210	9.57379
245	210	10.0061
250	210	10.4297
255	210	10.8438
260	210	11.2496
265	210	11.6473
270	210	12.0374
275	210	12.4199
280	210	12.7953
285	210	13.164
290	210	13.5262
295	210	13.881
300	210	14.2301
305	210	14.5743
310	210	14.9132
315	210	15.2454
320	210	15.5739
325	210	15.8977
330	210	16.2159
335	210	16.5322
340	210	16.8413
345	210	17.1492
350	210	17.4512
355	210	17.7518
360	210	18.047
365	210	18.3415
370	210	18.63
375	210	18.9185
380	210	19.2017
385	210	19.4837
390	210	19.7635
395	210	20.0393
400	210	20.315
405	210	20.5866
410	210	20.8565
415	210	21.1263
420	210	21.3912
425	210	21.6556
430	210	21.9197
435	210	22.1797
440	210	22.4386
445	210	22.6976
450	210	22.9542


100	215	0.0487582
105	215	0.0637467
110	215	0.0839412
115	215	0.111424
120	215	0.149536
125	215	0.202888
130	215	0.278821
135	215	0.387415
140	215	0.541635
145	215	0.75496
150	215	1.03703
155	215	1.38518
160	215	1.79115
165	215	2.24051
170	215	2.72003
175	215	3.21933
180	215	3.72973
185	215	4.24511
190	215	4.76137
195	215	5.27493
200	215	5.78405
205	215	6.28652
210	215	6.78206
215	215	7.26879
220	215	7.74683
225	215	8.21555
230	215	8.67471
235	215	9.12516
240	215	9.56546
245	215	9.99731
250	215	10.4204
255	215	10.8342
260	215	11.2397
265	215	11.6372
270	215	12.027
275	215	12.4093
280	215	12.7846
285	215	13.1532
290	215	13.5153
295	215	13.8701
300	215	14.2192
305	215	14.5634
310	215	14.9023
315	215	15.2345
320	215	15.563
325	215	15.8868
330	215	16.2052
335	215	16.5214
340	215	16.8307
345	215	17.1386
350	215	17.4408
355	215	17.7415
360	215	18.0367
365	215	18.3314
370	215	18.62
375	215	18.9085
380	215	19.1919
385	215	19.474
390	215	19.7538
395	215	20.0298
400	215	20.3057
405	215	20.5772
410	215	20.8473
415	215	21.1173
420	215	21.3823
425	215	21.6467
430	215	21.911
435	215	22.1712
440	215	22.4302
445	215	22.6891
450	215	22.9459


100	220	0.0488507
105	220	0.063884
110	220	0.0841466
115	220	0.11178
120	220	0.149998
125	220	0.203786
130	220	0.280166
135	220	0.38955
140	220	0.544785
145	220	0.759786
150	220	1.04215
155	220	1.39159
160	220	1.79844
165	220	2.24752
170	220	2.72654
175	220	3.22475
180	220	3.73374
185	220	4.24786
190	220	4.76265
195	220	5.27504
200	220	5.7827
205	220	6.28416
210	220	6.77838
215	220	7.26405
220	220	7.74117
225	220	8.20913
230	220	8.6675
235	220	9.11725
240	220	9.557
245	220	9.9884
250	220	10.411
255	220	10.8243
260	220	11.2296
265	220	11.6268
270	220	12.0164
275	220	12.3986
280	220	12.7737
285	220	13.1422
290	220	13.5043
295	220	13.8589
300	220	14.208
305	220	14.5521
310	220	14.8911
315	220	15.2233
320	220	15.5519
325	220	15.8758
330	220	16.1941
335	220	16.5105
340	220	16.8198
345	220	17.1278
350	220	17.4301
355	220	17.7309
360	220	18.0263
365	220	18.321
370	220	18.6097
375	220	18.8984
380	220	19.1818
385	220	19.464
390	220	19.744
395	220	20.02
400	220	20.296
405	220	20.5678
410	220	20.8379
415	220	21.1079
420	220	21.3731
425	220	21.6377
430	220	21.9021
435	220	22.1623
440	220	22.4215
445	220	22.6806
450	220	22.9374


100	225	0.0489475
105	225	0.0640235
110	225	0.0843563
115	225	0.112079
120	225	0.150533
125	225	0.204608
130	225	0.28164
135	225	0.391628
140	225	0.548
145	225	0.764159
150	225	1.04845
155	225	1.3989
160	225	1.80555
165	225	2.25521
170	225	2.73296
175	225	3.23
180	225	3.73785
185	225	4.25065
190	225	4.76398
195	225	5.27512
200	225	5.78156
205	225	6.28173
210	225	6.77461
215	225	7.25922
220	225	7.73539
225	225	8.20255
230	225	8.66012
235	225	9.10913
240	225	9.54835
245	225	9.97925
250	225	10.4013
255	225	10.8143
260	225	11.2192
265	225	11.6162
270	225	12.0055
275	225	12.3875
280	225	12.7625
285	225	13.1309
290	225	13.493
295	225	13.8476
300	225	14.1966
305	225	14.5407
310	225	14.8797
315	225	15.2119
320	225	15.5405
325	225	15.8645
330	225	16.1829
335	225	16.4993
340	225	16.8087
345	225	17.1168
350	225	17.4191
355	225	17.7201
360	225	18.0156
365	225	18.3103
370	225	18.5993
375	225	18.8879
380	225	19.1715
385	225	19.4539
390	225	19.7339
395	225	20.0101
400	225	20.2863
405	225	20.558
410	225	20.8283
415	225	21.0986
420	225	21.3638
425	225	21.6284
430	225	21.893
435	225	22.1533
440	225	22.4125
445	225	22.6717
450	225	22.9287


100	230	0.0490452
105	230	0.0641654
110	230	0.084577
115	230	0.112509
120	230	0.151096
125	230	0.20552
130	230	0.282959
135	230	0.394081
140	230	0.551429
145	230	0.768932
150	230	1.05422
155	230	1.40571
160	230	1.81369
165	230	2.26181
170	230	2.73945
175	230	3.23552
180	230	3.74212
185	230	4.2534
190	230	4.76539
195	230	5.27505
200	230	5.77999
205	230	6.27916
210	230	6.77075
215	230	7.2543
220	230	7.72945
225	230	8.19584
230	230	8.65258
235	230	9.10084
240	230	9.5395
245	230	9.96997
250	230	10.3915
255	230	10.8041
260	230	11.2086
265	230	11.6054
270	230	11.9945
275	230	12.3763
280	230	12.7511
285	230	13.1194
290	230	13.4815
295	230	13.836
300	230	14.185
305	230	14.529
310	230	14.8681
315	230	15.2003
320	230	15.5289
325	230	15.853
330	230	16.1715
335	230	16.4878
340	230	16.7974
345	230	17.1055
350	230	17.408
355	230	17.709
360	230	18.0046
365	230	18.2996
370	230	18.5885
375	230	18.8774
380	230	19.161
385	230	19.4435
390	230	19.7236
395	230	20.
400	230	20.2762
405	230	20.5481
410	230	20.8185
415	230	21.0888
420	230	21.3542
425	230	21.619
430	230	21.8836
435	230	22.144
440	230	22.4035
445	230	22.6628
450	230	22.9198


100	235	0.0491451
105	235	0.0643198
110	235	0.0848562
115	235	0.11281
120	235	0.151749
125	235	0.206389
130	235	0.284486
135	235	0.396203
140	235	0.554936
145	235	0.773946
150	235	1.06144
155	235	1.41371
160	235	1.82063
165	235	2.26962
170	235	2.74633
175	235	3.24123
180	235	3.74631
185	235	4.25617
190	235	4.7667
195	235	5.27482
200	235	5.77832
205	235	6.27633
210	235	6.7668
215	235	7.24923
220	235	7.72341
225	235	8.18893
230	235	8.64488
235	235	9.09239
240	235	9.53048
245	235	9.96047
250	235	10.3814
255	235	10.7936
260	235	11.1979
265	235	11.5944
270	235	11.9832
275	235	12.3649
280	235	12.7395
285	235	13.1076
290	235	13.4697
295	235	13.8241
300	235	14.173
305	235	14.517
310	235	14.8562
315	235	15.1884
320	235	15.5171
325	235	15.8412
330	235	16.1597
335	235	16.4762
340	235	16.7858
345	235	17.094
350	235	17.3966
355	235	17.6977
360	235	17.9934
365	235	18.2884
370	235	18.5776
375	235	18.8665
380	235	19.1503
385	235	19.433
390	235	19.7131
395	235	19.9896
400	235	20.2661
405	235	20.538
410	235	20.8085
415	235	21.0791
420	235	21.3444
425	235	21.6093
430	235	21.8741
435	235	22.1347
440	235	22.3941
445	235	22.6535
450	235	22.9108


100	240	0.049246
105	240	0.0644814
110	240	0.0850466
115	240	0.1132
120	240	0.152248
125	240	0.207459
130	240	0.285968
135	240	0.398557
140	240	0.558503
145	240	0.779184
150	240	1.06713
155	240	1.42094
160	240	1.82917
165	240	2.27697
170	240	2.75306
175	240	3.24666
180	240	3.75053
185	240	4.25896
190	240	4.76797
195	240	5.27457
200	240	5.77678
205	240	6.27345
210	240	6.76276
215	240	7.24408
220	240	7.71721
225	240	8.18181
230	240	8.63705
235	240	9.08379
240	240	9.5213
245	240	9.95075
250	240	10.3712
255	240	10.783
260	240	11.1869
265	240	11.5831
270	240	11.9717
275	240	12.3531
280	240	12.7276
285	240	13.0957
290	240	13.4576
295	240	13.8121
300	240	14.1609
305	240	14.5049
310	240	14.8441
315	240	15.1763
320	240	15.505
325	240	15.8292
330	240	16.1478
335	240	16.4643
340	240	16.7741
345	240	17.0823
350	240	17.3851
355	240	17.6862
360	240	17.982
365	240	18.2771
370	240	18.5663
375	240	18.8555
380	240	19.1394
385	240	19.4221
390	240	19.7025
395	240	19.9791
400	240	20.2555
405	240	20.5277
410	240	20.7983
415	240	21.0689
420	240	21.3345
425	240	21.5995
430	240	21.8643
435	240	22.125
440	240	22.3847
445	240	22.6442
450	240	22.9015


100	245	0.0493491
105	245	0.0646599
110	245	0.0853226
115	245	0.11359
120	245	0.152939
125	245	0.208407
130	245	0.287536
135	245	0.401031
140	245	0.562158
145	245	0.784224
150	245	1.07432
155	245	1.42893
160	245	1.83694
165	245	2.28447
170	245	2.75974
175	245	3.25231
180	245	3.75477
185	245	4.26173
190	245	4.76922
195	245	5.27445
200	245	5.77532
205	245	6.27051
210	245	6.75858
215	245	7.2388
220	245	7.71089
225	245	8.17455
230	245	8.62904
235	245	9.07501
240	245	9.51196
245	245	9.94087
250	245	10.3607
255	245	10.7722
260	245	11.1758
265	245	11.5716
270	245	11.96
275	245	12.3412
280	245	12.7155
285	245	13.0834
290	245	13.4453
295	245	13.7998
300	245	14.1486
305	245	14.4925
310	245	14.8318
315	245	15.164
320	245	15.4927
325	245	15.817
330	245	16.1356
335	245	16.4521
340	245	16.7621
345	245	17.0704
350	245	17.3733
355	245	17.6744
360	245	17.9705
365	245	18.2656
370	245	18.555
375	245	18.8442
380	245	19.1282
385	245	19.4111
390	245	19.6915
395	245	19.9682
400	245	20.245
405	245	20.5171
410	245	20.7879
415	245	21.0587
420	245	21.3243
425	245	21.5894
430	245	21.8545
435	245	22.1152
440	245	22.3749
445	245	22.6346
450	245	22.8921


100	250	0.0494533
105	250	0.0648114
110	250	0.0855629
115	250	0.11404
120	250	0.153523
125	250	0.209592
130	250	0.289072
135	250	0.403683
140	250	0.566039
145	250	0.78964
150	250	1.08079
155	250	1.43659
160	250	1.84494
165	250	2.29245
170	250	2.76679
175	250	3.25814
180	250	3.75913
185	250	4.26453
190	250	4.77056
195	250	5.27436
200	250	5.7738
205	250	6.26749
210	250	6.75432
215	250	7.23342
220	250	7.70445
225	250	8.16715
230	250	8.62089
235	250	9.06609
240	250	9.50247
245	250	9.93083
250	250	10.35
255	250	10.7611
260	250	11.1644
265	250	11.56
270	250	11.9481
275	250	12.3291
280	250	12.7032
285	250	13.071
290	250	13.4327
295	250	13.7873
300	250	14.136
305	250	14.4799
310	250	14.8193
315	250	15.1515
320	250	15.4801
325	250	15.8046
330	250	16.1232
335	250	16.4398
340	250	16.7498
345	250	17.0583
350	250	17.3612
355	250	17.6625
360	250	17.9586
365	250	18.2539
370	250	18.5434
375	250	18.8327
380	250	19.1168
385	250	19.3998
390	250	19.6804
395	250	19.9573
400	250	20.234
405	250	20.5064
410	250	20.7773
415	250	21.0481
420	250	21.314
425	250	21.5792
430	250	21.8443
435	250	22.1052
440	250	22.3652
445	250	22.6249
450	250	22.8824


100	255	0.0495589
105	255	0.0649856
110	255	0.085849
115	255	0.11438
120	255	0.154208
125	255	0.210463
130	255	0.290889
135	255	0.406218
140	255	0.569982
145	255	0.795055
150	255	1.0883
155	255	1.44453
160	255	1.85364
165	255	2.30046
170	255	2.77387
175	255	3.26394
180	255	3.76348
185	255	4.26735
190	255	4.77175
195	255	5.27392
200	255	5.77219
205	255	6.2644
210	255	6.74995
215	255	7.22793
220	255	7.69789
225	255	8.15959
230	255	8.61257
235	255	9.05701
240	255	9.49277
245	255	9.92059
250	255	10.3392
255	255	10.7499
260	255	11.1528
265	255	11.5481
270	255	11.936
275	255	12.3168
280	255	12.6907
285	255	13.0583
290	255	13.42
295	255	13.7745
300	255	14.1232
305	255	14.467
310	255	14.8064
315	255	15.1387
320	255	15.4673
325	255	15.7919
330	255	16.1105
335	255	16.4272
340	255	16.7373
345	255	17.0458
350	255	17.349
355	255	17.6503
360	255	17.9466
365	255	18.2419
370	255	18.5315
375	255	18.8211
380	255	19.1052
385	255	19.3884
390	255	19.669
395	255	19.946
400	255	20.223
405	255	20.4954
410	255	20.7665
415	255	21.0376
420	255	21.3034
425	255	21.5687
430	255	21.8341
435	255	22.095
440	255	22.355
445	255	22.615
450	255	22.8726


100	260	0.0496734
105	260	0.0651855
110	260	0.0860992
115	260	0.114858
120	260	0.154833
125	260	0.211679
130	260	0.292709
135	260	0.408846
140	260	0.573981
145	260	0.80087
150	260	1.09512
155	260	1.45263
160	260	1.86144
165	260	2.30814
170	260	2.78079
175	260	3.26967
180	260	3.76779
185	260	4.2701
190	260	4.77289
195	260	5.27358
200	260	5.77032
205	260	6.26123
210	260	6.74549
215	260	7.22233
220	260	7.69119
225	260	8.1519
230	260	8.60413
235	260	9.04772
240	260	9.48288
245	260	9.91013
250	260	10.3281
255	260	10.7384
260	260	11.141
265	260	11.536
270	260	11.9237
275	260	12.3042
280	260	12.678
285	260	13.0455
290	260	13.407
295	260	13.7615
300	260	14.1101
305	260	14.4539
310	260	14.7934
315	260	15.1256
320	260	15.4543
325	260	15.779
330	260	16.0977
335	260	16.4144
340	260	16.7246
345	260	17.0332
350	260	17.3364
355	260	17.6379
360	260	17.9343
365	260	18.2297
370	260	18.5195
375	260	18.8092
380	260	19.0935
385	260	19.3767
390	260	19.6575
395	260	19.9347
400	260	20.2117
405	260	20.4843
410	260	20.7555
415	260	21.0266
420	260	21.2927
425	260	21.5581
430	260	21.8235
435	260	22.0847
440	260	22.3448
445	260	22.6048
450	260	22.8626


100	265	0.0497937
105	265	0.0653272
110	265	0.0864078
115	265	0.115277
120	265	0.155669
125	265	0.212582
130	265	0.294478
135	265	0.411668
140	265	0.578183
145	265	0.806643
150	265	1.10278
155	265	1.46053
160	265	1.87058
165	265	2.31656
170	265	2.78813
175	265	3.27548
180	265	3.77208
185	265	4.27284
190	265	4.77412
195	265	5.27328
200	265	5.76842
205	265	6.25799
210	265	6.74094
215	265	7.21661
220	265	7.68438
225	265	8.14407
230	265	8.59553
235	265	9.0383
240	265	9.47286
245	265	9.89941
250	265	10.3169
255	265	10.7268
260	265	11.129
265	265	11.5237
270	265	11.9111
275	265	12.2914
280	265	12.665
285	265	13.0323
290	265	13.3937
295	265	13.7483
300	265	14.0969
305	265	14.4406
310	265	14.7802
315	265	15.1124
320	265	15.4411
325	265	15.7659
330	265	16.0846
335	265	16.4014
340	265	16.7117
345	265	17.0203
350	265	17.3237
355	265	17.6252
360	265	17.9218
365	265	18.2173
370	265	18.5073
375	265	18.7971
380	265	19.0814
385	265	19.3649
390	265	19.6458
395	265	19.9231
400	265	20.2004
405	265	20.4729
410	265	20.7443
415	265	21.0155
420	265	21.2816
425	265	21.5473
430	265	21.8129
435	265	22.0741
440	265	22.3343
445	265	22.5946
450	265	22.8524


100	270	0.0499152
105	270	0.0655479
110	270	0.086672
115	270	0.115732
120	270	0.156263
125	270	0.213883
130	270	0.296294
135	270	0.414578
140	270	0.582512
145	270	0.812804
150	270	1.10991
155	270	1.46964
160	270	1.87911
165	270	2.32458
170	270	2.79529
175	270	3.28153
180	270	3.77651
185	270	4.27563
190	270	4.77532
195	270	5.27283
200	270	5.76646
205	270	6.25463
210	270	6.7363
215	270	7.2108
220	270	7.67744
225	270	8.13611
230	270	8.58678
235	270	9.02866
240	270	9.46261
245	270	9.88846
250	270	10.3056
255	270	10.715
260	270	11.1168
265	270	11.5112
270	270	11.8983
275	270	12.2784
280	270	12.6518
285	270	13.019
290	270	13.3803
295	270	13.7349
300	270	14.0834
305	270	14.4271
310	270	14.7666
315	270	15.0989
320	270	15.4276
325	270	15.7525
330	270	16.0713
335	270	16.388
340	270	16.6984
345	270	17.0072
350	270	17.3106
355	270	17.6123
360	270	17.9089
365	270	18.2046
370	270	18.4946
375	270	18.7847
380	270	19.069
385	270	19.3527
390	270	19.6337
395	270	19.911
400	270	20.1885
405	270	20.4612
410	270	20.7326
415	270	21.0042
420	270	21.2703
425	270	21.536
430	270	21.8019
435	270	22.0632
440	270	22.3234
445	270	22.5838
450	270	22.8419


100	275	0.0500386
105	275	0.0657203
110	275	0.0869484
115	275	0.116194
120	275	0.157226
125	275	0.215005
130	275	0.298151
135	275	0.417538
140	275	0.586901
145	275	0.818676
150	275	1.11781
155	275	1.47802
160	275	1.88756
165	275	2.33287
170	275	2.80256
175	275	3.28738
180	275	3.78094
185	275	4.27841
190	275	4.77639
195	275	5.27244
200	275	5.76444
205	275	6.25118
210	275	6.73157
215	275	7.20486
220	275	7.67036
225	275	8.12799
230	275	8.57789
235	275	9.01891
240	275	9.45218
245	275	9.87738
250	275	10.294
255	275	10.703
260	275	11.1045
265	275	11.4985
270	275	11.8853
275	275	12.2652
280	275	12.6384
285	275	13.0055
290	275	13.3666
295	275	13.7212
300	275	14.0696
305	275	14.4133
310	275	14.7529
315	275	15.0852
320	275	15.4139
325	275	15.7389
330	275	16.0576
335	275	16.3746
340	275	16.6852
345	275	16.994
350	275	17.2975
355	275	17.5993
360	275	17.8961
365	275	18.1919
370	275	18.4821
375	275	18.7722
380	275	19.0568
385	275	19.3405
390	275	19.6216
395	275	19.8992
400	275	20.1767
405	275	20.4496
410	275	20.7212
415	275	20.9928
420	275	21.259
425	275	21.525
430	275	21.7909
435	275	22.0522
440	275	22.3127
445	275	22.5732
450	275	22.8312


100	280	0.0501631
105	280	0.065913
110	280	0.0872872
115	280	0.116694
120	280	0.157758
125	280	0.216374
130	280	0.300037
135	280	0.420421
140	280	0.591452
145	280	0.824953
150	280	1.12581
155	280	1.48708
160	280	1.89708
165	280	2.34137
170	280	2.80984
175	280	3.29332
180	280	3.7853
185	280	4.28109
190	280	4.77737
195	280	5.27172
200	280	5.76236
205	280	6.24765
210	280	6.72674
215	280	7.19879
220	280	7.66317
225	280	8.11975
230	280	8.56886
235	280	9.00897
240	280	9.44161
245	280	9.86609
250	280	10.2822
255	280	10.6908
260	280	11.0919
265	280	11.4857
270	280	11.8722
275	280	12.2518
280	280	12.6249
285	280	12.9917
290	280	13.3528
295	280	13.7074
300	280	14.0557
305	280	14.3994
310	280	14.7389
315	280	15.0713
320	280	15.4
325	280	15.7251
330	280	16.0439
335	280	16.3608
340	280	16.6716
345	280	16.9804
350	280	17.2841
355	280	17.5859
360	280	17.8828
365	280	18.1787
370	280	18.4689
375	280	18.7594
380	280	19.0439
385	280	19.3279
390	280	19.6091
395	280	19.8867
400	280	20.1645
405	280	20.4375
410	280	20.7092
415	280	20.981
420	280	21.2474
425	280	21.5134
430	280	21.7796
435	280	22.0411
440	280	22.3016
445	280	22.5622
450	280	22.8206


100	285	0.0502883
105	285	0.0661248
110	285	0.0875995
115	285	0.117154
120	285	0.158622
125	285	0.217413
130	285	0.302004
135	285	0.423657
140	285	0.596196
145	285	0.831507
150	285	1.13371
155	285	1.49601
160	285	1.90575
165	285	2.34995
170	285	2.81747
175	285	3.29932
180	285	3.78965
185	285	4.28381
190	285	4.77841
195	285	5.27132
200	285	5.76021
205	285	6.24404
210	285	6.72182
215	285	7.19261
220	285	7.65585
225	285	8.11137
230	285	8.5596
235	285	8.99887
240	285	9.43087
245	285	9.85462
250	285	10.2702
255	285	10.6784
260	285	11.0791
265	285	11.4725
270	285	11.8588
275	285	12.2382
280	285	12.6111
285	285	12.9777
290	285	13.3386
295	285	13.6933
300	285	14.0415
305	285	14.3851
310	285	14.7246
315	285	15.0571
320	285	15.3858
325	285	15.711
330	285	16.0298
335	285	16.3468
340	285	16.6577
345	285	16.9666
350	285	17.2705
355	285	17.5724
360	285	17.8695
365	285	18.1655
370	285	18.4559
375	285	18.7465
380	285	19.0312
385	285	19.3153
390	285	19.5967
395	285	19.8745
400	285	20.1523
405	285	20.4254
410	285	20.6973
415	285	20.9692
420	285	21.2357
425	285	21.5019
430	285	21.7681
435	285	22.0296
440	285	22.2904
445	285	22.5512
450	285	22.8096


100	290	0.0504164
105	290	0.0663341
110	290	0.0878941
115	290	0.117633
120	290	0.159325
125	290	0.218742
130	290	0.304264
135	290	0.42689
140	290	0.600972
145	290	0.838716
150	290	1.14175
155	290	1.50481
160	290	1.91503
165	290	2.35832
170	290	2.82474
175	290	3.30536
180	290	3.79403
185	290	4.28654
190	290	4.7795
195	290	5.27062
200	290	5.75793
205	290	6.24035
210	290	6.7167
215	290	7.1863
220	290	7.6484
225	290	8.10286
230	290	8.5501
235	290	8.98861
240	290	9.41999
245	290	9.84299
250	290	10.2581
255	290	10.6658
260	290	11.0661
265	290	11.4592
270	290	11.8452
275	290	12.2244
280	290	12.597
285	290	12.9635
290	290	13.3243
295	290	13.679
300	290	14.0271
305	290	14.3707
310	290	14.7101
315	290	15.0427
320	290	15.3715
325	290	15.6968
330	290	16.0157
335	290	16.3327
340	290	16.6437
345	290	16.9527
350	290	17.2568
355	290	17.5587
360	290	17.8559
365	290	18.152
370	290	18.4426
375	290	18.7333
380	290	19.018
385	290	19.3023
390	290	19.5837
395	290	19.8616
400	290	20.1398
405	290	20.4129
410	290	20.6849
415	290	20.9571
420	290	21.2237
425	290	21.49
430	290	21.7564
435	290	22.0182
440	290	22.2791
445	290	22.54
450	290	22.7986


100	295	0.0505552
105	295	0.0665307
110	295	0.0882187
115	295	0.118195
120	295	0.160395
125	295	0.220135
130	295	0.306176
135	295	0.430332
140	295	0.605938
145	295	0.845117
150	295	1.14992
155	295	1.51431
160	295	1.92458
165	295	2.36723
170	295	2.83219
175	295	3.31145
180	295	3.79845
185	295	4.28913
190	295	4.78033
195	295	5.26987
200	295	5.75559
205	295	6.23658
210	295	6.71145
215	295	7.17976
220	295	7.64084
225	295	8.09423
230	295	8.54047
235	295	8.97822
240	295	9.40894
245	295	9.83117
250	295	10.2459
255	295	10.6531
260	295	11.053
265	295	11.4457
270	295	11.8314
275	295	12.2103
280	295	12.5828
285	295	12.9491
290	295	13.3098
295	295	13.6645
300	295	14.0126
305	295	14.3561
310	295	14.6955
315	295	15.0281
320	295	15.3569
325	295	15.6823
330	295	16.0012
335	295	16.3183
340	295	16.6294
345	295	16.9384
350	295	17.2426
355	295	17.5447
360	295	17.8421
365	295	18.1383
370	295	18.4291
375	295	18.7199
380	295	19.0049
385	295	19.2892
390	295	19.5708
395	295	19.849
400	295	20.1272
405	295	20.4005
410	295	20.6727
415	295	20.9449
420	295	21.2116
425	295	21.4781
430	295	21.7446
435	295	22.0064
440	295	22.2675
445	295	22.5286
450	295	22.7872


100	300	0.0506982
105	300	0.0667333
110	300	0.0885936
115	300	0.118805
120	300	0.161008
125	300	0.221537
130	300	0.30838
135	300	0.433568
140	300	0.611079
145	300	0.852175
150	300	1.15916
155	300	1.52315
160	300	1.93334
165	300	2.37597
170	300	2.8398
175	300	3.31738
180	300	3.80284
185	300	4.29176
190	300	4.78122
195	300	5.26905
200	300	5.75319
205	300	6.23262
210	300	6.70607
215	300	7.1731
220	300	7.63315
225	300	8.08544
230	300	8.53067
235	300	8.96769
240	300	9.39773
245	300	9.81928
250	300	10.2334
255	300	10.6402
260	300	11.0397
265	300	11.432
270	300	11.8175
275	300	12.1961
280	300	12.5683
285	300	12.9345
290	300	13.295
295	300	13.6497
300	300	13.9977
305	300	14.3411
310	300	14.6805
315	300	15.0133
320	300	15.342
325	300	15.6676
330	300	15.9865
335	300	16.3037
340	300	16.615
345	300	16.9241
350	300	17.2285
355	300	17.5307
360	300	17.8282
365	300	18.1244
370	300	18.4153
375	300	18.7063
380	300	18.9912
385	300	19.2758
390	300	19.5575
395	300	19.8358
400	300	20.1142
405	300	20.3876
410	300	20.6599
415	300	20.9324
420	300	21.1993
425	300	21.4659
430	300	21.7326
435	300	21.9947
440	300	22.2559
445	300	22.5171
450	300	22.7759


100	305	0.0508421
105	305	0.0669908
110	305	0.0889136
115	305	0.119343
120	305	0.161998
125	305	0.222848
130	305	0.310511
135	305	0.437116
140	305	0.616287
145	305	0.859108
150	305	1.16697
155	305	1.53298
160	305	1.94338
165	305	2.38453
170	305	2.84756
175	305	3.32344
180	305	3.80718
185	305	4.2944
190	305	4.78208
195	305	5.26811
200	305	5.75073
205	305	6.22857
210	305	6.70058
215	305	7.16633
220	305	7.62534
225	305	8.07653
230	305	8.52072
235	305	8.957
240	305	9.38635
245	305	9.80713
250	305	10.2207
255	305	10.627
260	305	11.0261
265	305	11.4182
270	305	11.8033
275	305	12.1817
280	305	12.5537
285	305	12.9197
290	305	13.28
295	305	13.6347
300	305	13.9827
305	305	14.3261
310	305	14.6654
315	305	14.9983
320	305	15.3271
325	305	15.6527
330	305	15.9717
335	305	16.2889
340	305	16.6003
345	305	16.9095
350	305	17.214
355	305	17.5162
360	305	17.8139
365	305	18.1103
370	305	18.4013
375	305	18.6925
380	305	18.9776
385	305	19.2623
390	305	19.5442
395	305	19.8227
400	305	20.1012
405	305	20.3747
410	305	20.6473
415	305	20.9198
420	305	21.1867
425	305	21.4536
430	305	21.7204
435	305	21.9825
440	305	22.2438
445	305	22.5052
450	305	22.7641


100	310	0.0509884
105	310	0.0671937
110	310	0.0892479
115	310	0.119903
120	310	0.162754
125	310	0.224235
130	310	0.31323
135	310	0.44074
140	310	0.621705
145	310	0.866953
150	310	1.17634
155	310	1.54278
160	310	1.9525
165	310	2.39357
170	310	2.855
175	310	3.3296
180	310	3.81149
185	310	4.29694
190	310	4.78291
195	310	5.26713
200	310	5.7482
205	310	6.2244
210	310	6.69501
215	310	7.15945
220	310	7.61732
225	310	8.06749
230	310	8.51076
235	310	8.94632
240	310	9.37467
245	310	9.79482
250	310	10.2078
255	310	10.6137
260	310	11.0124
265	310	11.404
270	310	11.7889
275	310	12.167
280	310	12.5388
285	310	12.9046
290	310	13.2649
295	310	13.6196
300	310	13.9675
305	310	14.3108
310	310	14.6502
315	310	14.9831
320	310	15.3118
325	310	15.6376
330	310	15.9566
335	310	16.2738
340	310	16.5854
345	310	16.8947
350	310	17.1993
355	310	17.5017
360	310	17.7996
365	310	18.096
370	310	18.3873
375	310	18.6785
380	310	18.9637
385	310	19.2486
390	310	19.5305
395	310	19.809
400	310	20.0878
405	310	20.3615
410	310	20.6341
415	310	20.9069
420	310	21.1741
425	310	21.4411
430	310	21.708
435	310	21.9704
440	310	22.2319
445	310	22.4933
450	310	22.7523


100	315	0.0511349
105	315	0.067421
110	315	0.0896182
115	315	0.120461
120	315	0.163924
125	315	0.225912
130	315	0.315178
135	315	0.444685
140	315	0.627288
145	315	0.873813
150	315	1.18521
155	315	1.55234
160	315	1.96219
165	315	2.40245
170	315	2.86264
175	315	3.33565
180	315	3.81578
185	315	4.2994
190	315	4.78369
195	315	5.26613
200	315	5.74555
205	315	6.22014
210	315	6.68932
215	315	7.15245
220	315	7.6091
225	315	8.05831
230	315	8.50055
235	315	8.93531
240	315	9.36282
245	315	9.78234
250	315	10.1948
255	315	10.6001
260	315	10.9984
265	315	11.3898
270	315	11.7743
275	315	12.1522
280	315	12.5238
285	315	12.8894
290	315	13.2495
295	315	13.6042
300	315	13.952
305	315	14.2953
310	315	14.6346
315	315	14.9676
320	315	15.2964
325	315	15.6222
330	315	15.9413
335	315	16.2586
340	315	16.5704
345	315	16.8796
350	315	17.1844
355	315	17.4868
360	315	17.7848
365	315	18.0814
370	315	18.3727
375	315	18.6642
380	315	18.9496
385	315	19.2346
390	315	19.5168
395	315	19.7956
400	315	20.0744
405	315	20.3483
410	315	20.6211
415	315	20.8939
420	315	21.1611
425	315	21.4282
430	315	21.6954
435	315	21.9578
440	315	22.2193
445	315	22.481
450	315	22.7403


100	320	0.0512815
105	320	0.0676496
110	320	0.0900371
115	320	0.121075
120	320	0.164639
125	320	0.227353
130	320	0.317845
135	320	0.448397
140	320	0.632905
145	320	0.882073
150	320	1.19468
155	320	1.56276
160	320	1.97212
165	320	2.41144
170	320	2.87042
175	320	3.34169
180	320	3.82015
185	320	4.30192
190	320	4.78436
195	320	5.2651
200	320	5.74271
205	320	6.21578
210	320	6.68356
215	320	7.14535
220	320	7.60084
225	320	8.04912
230	320	8.49019
235	320	8.92415
240	320	9.3508
245	320	9.76968
250	320	10.1816
255	320	10.5865
260	320	10.9843
265	320	11.3753
270	320	11.7595
275	320	12.1372
280	320	12.5085
285	320	12.874
290	320	13.2339
295	320	13.5886
300	320	13.9363
305	320	14.2795
310	320	14.6188
315	320	14.9519
320	320	15.2808
325	320	15.6067
330	320	15.9258
335	320	16.2431
340	320	16.5549
345	320	16.8643
350	320	17.1692
355	320	17.4718
360	320	17.77
365	320	18.0668
370	320	18.3584
375	320	18.6499
380	320	18.9354
385	320	19.2205
390	320	19.5027
395	320	19.7816
400	320	20.0606
405	320	20.3346
410	320	20.6075
415	320	20.8807
420	320	21.1482
425	320	21.4154
430	320	21.6827
435	320	21.9453
440	320	22.2071
445	320	22.4689
450	320	22.7281


100	325	0.0514438
105	325	0.0679371
110	325	0.0903743
115	325	0.1217
120	325	0.165769
125	325	0.228956
130	325	0.320308
135	325	0.45248
140	325	0.638859
145	325	0.88931
150	325	1.20399
155	325	1.57239
160	325	1.98203
165	325	2.4204
170	325	2.87816
175	325	3.34767
180	325	3.82442
185	325	4.30438
190	325	4.78495
195	325	5.264
200	325	5.73982
205	325	6.21134
210	325	6.67769
215	325	7.13814
220	325	7.59241
225	325	8.03966
230	325	8.47969
235	325	8.91284
240	325	9.33862
245	325	9.75688
250	325	10.1682
255	325	10.5726
260	325	10.9701
265	325	11.3607
270	325	11.7446
275	325	12.1219
280	325	12.493
285	325	12.8583
290	325	13.2181
295	325	13.5728
300	325	13.9205
305	325	14.2636
310	325	14.6029
315	325	14.9361
320	325	15.2648
325	325	15.5909
330	325	15.91
335	325	16.2274
340	325	16.5394
345	325	16.849
350	325	17.1541
355	325	17.4566
360	325	17.755
365	325	18.0517
370	325	18.3434
375	325	18.6352
380	325	18.9208
385	325	19.2062
390	325	19.4886
395	325	19.7677
400	325	20.0469
405	325	20.321
410	325	20.5941
415	325	20.8673
420	325	21.1347
425	325	21.4022
430	325	21.6697
435	325	21.9323
440	325	22.1942
445	325	22.4562
450	325	22.7158


100	330	0.0516307
105	330	0.0681474
110	330	0.0907742
115	330	0.122306
120	330	0.166632
125	330	0.230435
130	330	0.323258
135	330	0.456504
140	330	0.644859
145	330	0.897621
150	330	1.21349
155	330	1.58291
160	330	1.9919
165	330	2.42975
170	330	2.88577
175	330	3.35379
180	330	3.82864
185	330	4.30671
190	330	4.78549
195	330	5.26276
200	330	5.73686
205	330	6.20682
210	330	6.67173
215	330	7.13105
220	330	7.58386
225	330	8.03005
230	330	8.46904
235	330	8.90137
240	330	9.32628
245	330	9.74392
250	330	10.1547
255	330	10.5586
260	330	10.9556
265	330	11.3458
270	330	11.7294
275	330	12.1065
280	330	12.4774
285	330	12.8425
290	330	13.2021
295	330	13.5568
300	330	13.9044
305	330	14.2475
310	330	14.5866
315	330	14.9199
320	330	15.2487
325	330	15.575
330	330	15.8942
335	330	16.2116
340	330	16.5237
345	330	16.8332
350	330	17.1385
355	330	17.4412
360	330	17.7396
365	330	18.0366
370	330	18.3285
375	330	18.6205
380	330	18.9062
385	330	19.1917
390	330	19.4741
395	330	19.7533
400	330	20.0327
405	330	20.307
410	330	20.5802
415	330	20.8537
420	330	21.1215
425	330	21.3891
430	330	21.6566
435	330	21.9194
440	330	22.1815
445	330	22.4436
450	330	22.7031


100	335	0.0517783
105	335	0.0684041
110	335	0.0911702
115	335	0.122941
120	335	0.167896
125	335	0.232359
130	335	0.325646
135	335	0.460709
140	335	0.651036
145	335	0.905499
150	335	1.22309
155	335	1.5933
160	335	2.00203
165	335	2.43868
170	335	2.89345
175	335	3.35988
180	335	3.83285
185	335	4.30902
190	335	4.78595
195	335	5.26146
200	335	5.73385
205	335	6.20224
210	335	6.66567
215	335	7.1236
220	335	7.57517
225	335	8.02031
230	335	8.45827
235	335	8.88974
240	335	9.31381
245	335	9.7308
250	335	10.141
255	335	10.5444
260	335	10.941
265	335	11.3308
270	335	11.714
275	335	12.0908
280	335	12.4615
285	335	12.8264
290	335	13.186
295	335	13.5405
300	335	13.8881
305	335	14.2311
310	335	14.5703
315	335	14.9037
320	335	15.2325
325	335	15.5588
330	335	15.878
335	335	16.1954
340	335	16.5077
345	335	16.8174
350	335	17.1228
355	335	17.4256
360	335	17.7243
365	335	18.0212
370	335	18.3133
375	335	18.6054
380	335	18.8912
385	335	19.1769
390	335	19.4596
395	335	19.7391
400	335	20.0186
405	335	20.2929
410	335	20.5664
415	335	20.8399
420	335	21.1076
425	335	21.3754
430	335	21.6432
435	335	21.9062
440	335	22.1684
445	335	22.4307
450	335	22.6905


100	340	0.0519611
105	340	0.0686801
110	340	0.0916424
115	340	0.123629
120	340	0.16877
125	340	0.233893
130	340	0.328535
135	340	0.465081
140	340	0.657431
145	340	0.914578
150	340	1.23264
155	340	1.6032
160	340	2.01233
165	340	2.4478
170	340	2.90134
175	340	3.36587
180	340	3.83698
185	340	4.31136
190	340	4.78629
195	340	5.26003
200	340	5.73075
205	340	6.19756
210	340	6.65965
215	340	7.11603
220	340	7.56637
225	340	8.01045
230	340	8.44733
235	340	8.87796
240	340	9.30119
245	340	9.71752
250	340	10.1271
255	340	10.53
260	340	10.9261
265	340	11.3156
270	340	11.6985
275	340	12.075
280	340	12.4455
285	340	12.8102
290	340	13.1695
295	340	13.5239
300	340	13.8716
305	340	14.2146
310	340	14.5537
315	340	14.8872
320	340	15.2159
325	340	15.5422
330	340	15.8616
335	340	16.1792
340	340	16.4917
345	340	16.8013
350	340	17.1069
355	340	17.4097
360	340	17.7085
365	340	18.0057
370	340	18.2979
375	340	18.5902
380	340	18.8763
385	340	19.1621
390	340	19.4447
395	340	19.7243
400	340	20.004
405	340	20.2786
410	340	20.5522
415	340	20.8259
420	340	21.094
425	340	21.362
430	340	21.6298
435	340	21.8928
440	340	22.1552
445	340	22.4176
450	340	22.6775


100	345	0.0521175
105	345	0.0689764
110	345	0.092025
115	345	0.124329
120	345	0.169981
125	345	0.235813
130	345	0.331492
135	345	0.469706
140	345	0.664133
145	345	0.922485
150	345	1.24337
155	345	1.61435
160	345	2.02238
165	345	2.45708
170	345	2.90901
175	345	3.37184
180	345	3.84111
185	345	4.31361
190	345	4.78659
195	345	5.25853
200	345	5.72758
205	345	6.19281
210	345	6.65335
215	345	7.10835
220	345	7.55745
225	345	8.00036
230	345	8.43627
235	345	8.86605
240	345	9.28841
245	345	9.70409
250	345	10.1131
255	345	10.5154
260	345	10.9111
265	345	11.3002
270	345	11.6828
275	345	12.059
280	345	12.4292
285	345	12.7938
290	345	13.1529
295	345	13.5072
300	345	13.855
305	345	14.1979
310	345	14.5369
315	345	14.8704
320	345	15.1993
325	345	15.5256
330	345	15.8451
335	345	16.1627
340	345	16.4752
345	345	16.785
350	345	17.0907
355	345	17.3937
360	345	17.6928
365	345	17.9899
370	345	18.2823
375	345	18.5748
380	345	18.8608
385	345	19.1469
390	345	19.4298
395	345	19.7097
400	345	19.9895
405	345	20.2642
410	345	20.5379
415	345	20.8117
420	345	21.0798
425	345	21.3479
430	345	21.6161
435	345	21.8794
440	345	22.1419
445	345	22.4045
450	345	22.6646


100	350	0.0523173
105	350	0.069227
110	350	0.0926069
115	350	0.124989
120	350	0.171034
125	350	0.237415
130	350	0.334493
135	350	0.47428
140	350	0.670799
145	350	0.931785
150	350	1.25305
155	350	1.62473
160	350	2.03278
165	350	2.46644
170	350	2.91673
175	350	3.37776
180	350	3.84524
185	350	4.31575
190	350	4.78691
195	350	5.25696
200	350	5.72432
205	350	6.18796
210	350	6.64694
215	350	7.10055
220	350	7.54839
225	350	7.99012
230	350	8.42506
235	350	8.85397
240	350	9.27546
245	350	9.69045
250	350	10.0989
255	350	10.5007
260	350	10.8959
265	350	11.2846
270	350	11.6669
275	350	12.0428
280	350	12.4128
285	350	12.7771
290	350	13.1362
295	350	13.4903
300	350	13.8381
305	350	14.1809
310	350	14.5199
315	350	14.8536
320	350	15.1824
325	350	15.5087
330	350	15.8283
335	350	16.1459
340	350	16.4587
345	350	16.7686
350	350	17.0745
355	350	17.3774
360	350	17.6766
365	350	17.9739
370	350	18.2665
375	350	18.5592
380	350	18.8455
385	350	19.1316
390	350	19.4145
395	350	19.6945
400	350	19.9746
405	350	20.2494
410	350	20.5233
415	350	20.7974
420	350	21.0658
425	350	21.3341
430	350	21.6023
435	350	21.8656
440	350	22.1283
445	350	22.391
450	350	22.6512


100	355	0.0524904
105	355	0.0695037
110	355	0.0929384
115	355	0.12569
120	355	0.172361
125	355	0.239637
130	355	0.337385
135	355	0.479034
140	355	0.677753
145	355	0.940381
150	355	1.26358
155	355	1.63546
160	355	2.04329
165	355	2.4756
170	355	2.92435
175	355	3.38375
180	355	3.84928
185	355	4.31785
190	355	4.78717
195	355	5.25526
200	355	5.72092
205	355	6.18298
210	355	6.64044
215	355	7.09264
220	355	7.53918
225	355	7.97974
230	355	8.41372
235	355	8.84166
240	355	9.26236
245	355	9.67666
250	355	10.0845
255	355	10.4858
260	355	10.8806
265	355	11.2689
270	355	11.6508
275	355	12.0264
280	355	12.3962
285	355	12.7603
290	355	13.1192
295	355	13.4732
300	355	13.821
305	355	14.1637
310	355	14.5027
315	355	14.8365
320	355	15.1652
325	355	15.4916
330	355	15.8114
335	355	16.1291
340	355	16.4419
345	355	16.7518
350	355	17.0578
355	355	17.361
360	355	17.6603
365	355	17.9578
370	355	18.2506
375	355	18.5433
380	355	18.8296
385	355	19.116
390	355	19.3992
395	355	19.6794
400	355	19.9596
405	355	20.2345
410	355	20.5087
415	355	20.7828
420	355	21.0512
425	355	21.3197
430	355	21.5882
435	355	21.8518
440	355	22.1148
445	355	22.3777
450	355	22.6378


100	360	0.0526815
105	360	0.0698234
110	360	0.0934373
115	360	0.126494
120	360	0.173413
125	360	0.241327
130	360	0.340554
135	360	0.484008
140	360	0.684737
145	360	0.94954
150	360	1.27401
155	360	1.64652
160	360	2.05347
165	360	2.48485
170	360	2.93219
175	360	3.38971
180	360	3.85322
185	360	4.3199
190	360	4.78728
195	360	5.25348
200	360	5.71752
205	360	6.17783
210	360	6.63378
215	360	7.08463
220	360	7.52986
225	360	7.96922
230	360	8.40222
235	360	8.82917
240	360	9.2491
245	360	9.66271
250	360	10.0699
255	360	10.4707
260	360	10.8651
265	360	11.2529
270	360	11.6345
275	360	12.0099
280	360	12.3794
285	360	12.7433
290	360	13.102
295	360	13.4559
300	360	13.8037
305	360	14.1464
310	360	14.4853
315	360	14.8191
320	360	15.148
325	360	15.4744
330	360	15.7942
335	360	16.1119
340	360	16.4249
345	360	16.7349
350	360	17.0412
355	360	17.3444
360	360	17.6439
365	360	17.9414
370	360	18.2343
375	360	18.5273
380	360	18.8139
385	360	19.1005
390	360	19.3836
395	360	19.6639
400	360	19.9443
405	360	20.2194
410	360	20.4937
415	360	20.7682
420	360	21.0369
425	360	21.3054
430	360	21.574
435	360	21.8376
440	360	22.1006
445	360	22.3637
450	360	22.6242


100	365	0.05286
105	365	0.0701225
110	365	0.0938811
115	365	0.127264
120	365	0.174684
125	365	0.243487
130	365	0.34401
135	365	0.488922
140	365	0.692081
145	365	0.959078
150	365	1.28443
155	365	1.65726
160	365	2.06405
165	365	2.49419
170	365	2.93989
175	365	3.39556
180	365	3.85716
185	365	4.32179
190	365	4.7873
195	365	5.25163
200	365	5.71391
205	365	6.17257
210	365	6.62697
215	365	7.0765
220	365	7.52041
225	365	7.95858
230	365	8.39061
235	365	8.81655
240	365	9.23569
245	365	9.64859
250	365	10.0553
255	365	10.4555
260	365	10.8493
265	365	11.2368
270	365	11.618
275	365	11.9932
280	365	12.3624
285	365	12.7261
290	365	13.0846
295	365	13.4384
300	365	13.7863
305	365	14.1288
310	365	14.4677
315	365	14.8017
320	365	15.1305
325	365	15.4568
330	365	15.7768
335	365	16.0946
340	365	16.4078
345	365	16.7179
350	365	17.0242
355	365	17.3275
360	365	17.6272
365	365	17.9249
370	365	18.2181
375	365	18.511
380	365	18.7977
385	365	19.0845
390	365	19.3679
395	365	19.6484
400	365	19.929
405	365	20.2042
410	365	20.4787
415	365	20.7532
420	365	21.0219
425	365	21.2907
430	365	21.5595
435	365	21.8235
440	365	22.0868
445	365	22.3499
450	365	22.6104


100	370	0.0530673
105	370	0.0704204
110	370	0.0944601
115	370	0.127993
120	370	0.17599
125	370	0.245518
130	370	0.347069
135	370	0.494087
140	370	0.6994
145	370	0.968549
150	370	1.29581
155	370	1.66836
160	370	2.0746
165	370	2.50354
170	370	2.94761
175	370	3.40136
180	370	3.86103
185	370	4.32368
190	370	4.78722
195	370	5.24972
200	370	5.71021
205	370	6.16722
210	370	6.62005
215	370	7.06824
220	370	7.51085
225	370	7.94781
230	370	8.37887
235	370	8.80379
240	370	9.22213
245	370	9.63436
250	370	10.0404
255	370	10.4401
260	370	10.8333
265	370	11.2203
270	370	11.6014
275	370	11.9762
280	370	12.3452
285	370	12.7087
290	370	13.0671
295	370	13.4207
300	370	13.7686
305	370	14.1111
310	370	14.45
315	370	14.7839
320	370	15.1127
325	370	15.4391
330	370	15.7593
335	370	16.0771
340	370	16.3904
345	370	16.7005
350	370	17.0071
355	370	17.3106
360	370	17.6104
365	370	17.9081
370	370	18.2013
375	370	18.4946
380	370	18.7815
385	370	19.0685
390	370	19.3519
395	370	19.6326
400	370	19.9133
405	370	20.1887
410	370	20.4634
415	370	20.7381
420	370	21.0072
425	370	21.2761
430	370	21.5449
435	370	21.8089
440	370	22.0722
445	370	22.3357
450	370	22.5965


100	375	0.0532768
105	375	0.0707137
110	375	0.0948914
115	375	0.128779
120	375	0.17737
125	375	0.247821
130	375	0.350841
135	375	0.499383
140	375	0.707163
145	375	0.978078
150	375	1.30624
155	375	1.67966
160	375	2.08505
165	375	2.51277
170	375	2.95515
175	375	3.4071
180	375	3.8648
185	375	4.32552
190	375	4.78709
195	375	5.24783
200	375	5.70644
205	375	6.16178
210	375	6.61304
215	375	7.05979
220	375	7.50117
225	375	7.93691
230	375	8.36701
235	375	8.79088
240	375	9.20841
245	375	9.61999
250	375	10.0254
255	375	10.4244
260	375	10.8171
265	375	11.2037
270	375	11.5846
275	375	11.9591
280	375	12.3279
285	375	12.6912
290	375	13.0493
295	375	13.4028
300	375	13.7507
305	375	14.0932
310	375	14.4319
315	375	14.766
320	375	15.0948
325	375	15.4213
330	375	15.7415
335	375	16.0594
340	375	16.3728
345	375	16.6831
350	375	16.9898
355	375	17.2933
360	375	17.5933
365	375	17.8912
370	375	18.1847
375	375	18.478
380	375	18.765
385	375	19.0521
390	375	19.3358
395	375	19.6167
400	375	19.8976
405	375	20.1732
410	375	20.448
415	375	20.7228
420	375	20.9919
425	375	21.261
430	375	21.5302
435	375	21.7945
440	375	22.058
445	375	22.3215
450	375	22.5823


100	380	0.0534747
105	380	0.0710719
110	380	0.0954499
115	380	0.129688
120	380	0.178623
125	380	0.24988
130	380	0.354081
135	380	0.50496
140	380	0.714814
145	380	0.987814
150	380	1.31759
155	380	1.69076
160	380	2.09561
165	380	2.52206
170	380	2.96278
175	380	3.41285
180	380	3.86857
185	380	4.32732
190	380	4.78685
195	380	5.24572
200	380	5.70252
205	380	6.15625
210	380	6.60593
215	380	7.05118
220	380	7.49136
225	380	7.9259
230	380	8.35499
235	380	8.77783
240	380	9.19455
245	380	9.60546
250	380	10.0102
255	380	10.4086
260	380	10.8007
265	380	11.187
270	380	11.5674
275	380	11.9418
280	380	12.3103
285	380	12.6734
290	380	13.0314
295	380	13.3848
300	380	13.7327
305	380	14.075
310	380	14.4138
315	380	14.748
320	380	15.0767
325	380	15.4031
330	380	15.7236
335	380	16.0415
340	380	16.3551
345	380	16.6654
350	380	16.9722
355	380	17.2759
360	380	17.5761
365	380	17.874
370	380	18.1676
375	380	18.4611
380	380	18.7484
385	380	19.0358
390	380	19.3195
395	380	19.6005
400	380	19.8816
405	380	20.1573
410	380	20.4324
415	380	20.7074
420	380	20.9767
425	380	21.246
430	380	21.5152
435	380	21.7795
440	380	22.0432
445	380	22.307
450	380	22.5682


100	385	0.0536812
105	385	0.0713916
110	385	0.095939
115	385	0.130538
120	385	0.179996
125	385	0.252149
130	385	0.357962
135	385	0.510604
140	385	0.723038
145	385	0.99822
150	385	1.3286
155	385	1.7021
160	385	2.10627
165	385	2.5314
170	385	2.97047
175	385	3.41856
180	385	3.87231
185	385	4.32895
190	385	4.78649
195	385	5.24351
200	385	5.69843
205	385	6.15052
210	385	6.59872
215	385	7.04247
220	385	7.48144
225	385	7.91475
230	385	8.34286
235	385	8.76466
240	385	9.18059
245	385	9.59077
250	385	9.99492
255	385	10.3926
260	385	10.7842
265	385	11.17
270	385	11.5501
275	385	11.9244
280	385	12.2926
285	385	12.6555
290	385	13.0133
295	385	13.3665
300	385	13.7144
305	385	14.0567
310	385	14.3954
315	385	14.7297
320	385	15.0584
325	385	15.3849
330	385	15.7055
335	385	16.0234
340	385	16.3371
345	385	16.6475
350	385	16.9546
355	385	17.2582
360	385	17.5586
365	385	17.8567
370	385	18.1506
375	385	18.4441
380	385	18.7315
385	385	19.019
390	385	19.3029
395	385	19.5842
400	385	19.8655
405	385	20.1414
410	385	20.4166
415	385	20.6917
420	385	20.9612
425	385	21.2306
430	385	21.5001
435	385	21.7647
440	385	22.0285
445	385	22.2924
450	385	22.5536


100	390	0.0538941
105	390	0.0717443
110	390	0.0965237
115	390	0.131352
120	390	0.181554
125	390	0.254672
130	390	0.361723
135	390	0.516491
140	390	0.731259
145	390	1.0078
150	390	1.33966
155	390	1.7137
160	390	2.11705
165	390	2.54073
170	390	2.97799
175	390	3.4242
180	390	3.87588
185	390	4.33053
190	390	4.78626
195	390	5.24122
200	390	5.69435
205	390	6.14469
210	390	6.59141
215	390	7.03365
220	390	7.47139
225	390	7.90348
230	390	8.33059
235	390	8.75133
240	390	9.16648
245	390	9.57594
250	390	9.97934
255	390	10.3764
260	390	10.7675
265	390	11.153
270	390	11.5327
275	390	11.9068
280	390	12.2747
285	390	12.6374
290	390	12.995
295	390	13.3481
300	390	13.696
305	390	14.0383
310	390	14.3768
315	390	14.7112
320	390	15.04
325	390	15.3664
330	390	15.6871
335	390	16.0051
340	390	16.3191
345	390	16.6294
350	390	16.9366
355	390	17.2404
360	390	17.541
365	390	17.8392
370	390	18.1332
375	390	18.4268
380	390	18.7145
385	390	19.0022
390	390	19.2863
395	390	19.5677
400	390	19.8491
405	390	20.1251
410	390	20.4006
415	390	20.676
420	390	20.9456
425	390	21.2152
430	390	21.4848
435	390	21.7494
440	390	22.0135
445	390	22.2776
450	390	22.5391


100	395	0.0541429
105	395	0.0720716
110	395	0.0970076
115	395	0.132259
120	395	0.182973
125	395	0.256995
130	395	0.365893
135	395	0.522489
140	395	0.739722
145	395	1.01888
150	395	1.35165
155	395	1.72506
160	395	2.12761
165	395	2.54995
170	395	2.98552
175	395	3.42974
180	395	3.87941
185	395	4.33202
190	395	4.7857
195	395	5.23885
200	395	5.69019
205	395	6.13878
210	395	6.58396
215	395	7.02474
220	395	7.46117
225	395	7.89209
230	395	8.31807
235	395	8.73787
240	395	9.15223
245	395	9.56096
250	395	9.96356
255	395	10.36
260	395	10.7507
265	395	11.1357
270	395	11.515
275	395	11.889
280	395	12.2567
285	395	12.6191
290	395	12.9765
295	395	13.3294
300	395	13.6775
305	395	14.0196
310	395	14.3581
315	395	14.6926
320	395	15.0213
325	395	15.3477
330	395	15.6686
335	395	15.9867
340	395	16.3007
345	395	16.6112
350	395	16.9185
355	395	17.2225
360	395	17.5231
365	395	17.8214
370	395	18.1157
375	395	18.4095
380	395	18.6973
385	395	18.9851
390	395	19.2693
395	395	19.551
400	395	19.8327
405	395	20.1088
410	395	20.3844
415	395	20.6599
420	395	20.9297
425	395	21.1995
430	395	21.4694
435	395	21.7342
440	395	21.9984
445	395	22.2626
450	395	22.5242


100	400	0.0543361
105	400	0.0725174
110	400	0.0976998
115	400	0.133264
120	400	0.184453
125	400	0.259463
130	400	0.369639
135	400	0.528711
140	400	0.748213
145	400	1.02912
150	400	1.3632
155	400	1.73656
160	400	2.13833
165	400	2.55911
170	400	2.99291
175	400	3.4352
180	400	3.88287
185	400	4.33343
190	400	4.78507
195	400	5.23637
200	400	5.68595
205	400	6.13276
210	400	6.57636
215	400	7.01571
220	400	7.4508
225	400	7.88057
230	400	8.30541
235	400	8.72427
240	400	9.13785
245	400	9.54584
250	400	9.94762
255	400	10.3435
260	400	10.7337
265	400	11.1182
270	400	11.4973
275	400	11.8709
280	400	12.2384
285	400	12.6006
290	400	12.9579
295	400	13.3107
300	400	13.6586
305	400	14.0007
310	400	14.3392
315	400	14.6737
320	400	15.0024
325	400	15.3289
330	400	15.6499
335	400	15.9679
340	400	16.2822
345	400	16.5928
350	400	16.9003
355	400	17.2042
360	400	17.5051
365	400	17.8036
370	400	18.098
375	400	18.3918
380	400	18.6799
385	400	18.9679
390	400	19.2524
395	400	19.5341
400	400	19.8159
405	400	20.0922
410	400	20.3681
415	400	20.6438
420	400	20.9137
425	400	21.1837
430	400	21.4537
435	400	21.7187
440	400	21.9832
445	400	22.2477
450	400	22.5093
